Contact multiplicity and a sharp six-map bound for collinear self-similar dendrites

Let $K\subset\mathbb{C}$ be the attractor of $n\ge2$ similarities $z\mapsto\lambda z+b_k$, $0<|\lambda|<1$, whose fixed points are evenly spaced on a line, and suppose that $K$ does not lie in a line. We prove that $K$ can be a dendrite only if $n\le6$, and that such dendrites exist for every $2\le n\le6$; no separation or finite-intersection hypothesis is imposed. Hence, for $n\ge7$, every connected $K$ of this kind has interior points or separates the plane. Neighboring pieces of $K$ meet in similar copies of a single contact set. In a dendrite exactly one first-level piece meets this set, whereas for $n\ge7$ at least $n-\lceil2\sqrt{n-1}\rceil\ge2$ do, a bound attained by explicit quadratic parameters. The proof combines a planar translation obstruction for replicated contact arcs with an estimate based on Jensen's formula. After normalizing to $z\mapsto t+z/c$, $t\in\{-n+1,-n+3,\ldots,n-1\}$, the connectedness locus is the closure, outside the unit disk, of the roots of monic integer polynomials of height at most $n-1$. The same estimate shows that, for $n\ge7$, every such polynomial with a non-real root $c$ satisfying $|c|^2\ge\lceil2\sqrt{n-1}\rceil+1$ has subleading coefficient of absolute value at most $\lceil2\sqrt{n-1}\rceil$, and that this bound is sharp. Accordingly, for $n\ge7$, at every non-real boundary point $c$ of the locus with $|c|>1$, each expansion $c=\sum_{j\ge0}d_jc^{-j}$ with integer digits $|d_j|\le n-1$ has $|d_0|\le\lceil2\sqrt{n-1}\rceil$.

==> anc/README.md <==
# Ancillary files

B. Espigulé, *Contact multiplicity and a sharp six-map bound for collinear
self-similar dendrites*.

These files reproduce the computations and figures of the article. Run the
commands from the directory that contains this README. The figure programs
share `figures/figure_style.py` (fonts, sizes, colours and markers).

## Exact verification of the examples (Section 7)

```sh
python3 verification/verify_examples.py [output.json]
```

The verifier uses only the Python 3 standard library, with integer
arithmetic and `fractions.Fraction`; no floating-point arithmetic is used.
For each of the five parameters in Proposition 7.1 it builds every inverse
state reachable from `c` and from `jc` (`2 <= j <= n-1`) under the stated
norm bounds, repeatedly deletes states with no surviving successor, and
checks that `c` has a unique difference expansion, using only extreme
digits, while no `jc` has one. For `n = 2` the norm tests use the rational
isolating interval `(-84/100, -83/100)` for the real root of
`x^3 - 2x^2 + 2`.

The run writes `verification/exact_certificates.json`, or the file given as
argument. It lists every state, its successors, its squared norm (or norm
interval) and the pruning rounds. The supplied copy is the output of this
run.

## Figures 1 and 4

```sh
python3 figures/dendrite_examples.py
python3 figures/contact_example_n7.py
```

Requires NumPy and Matplotlib. The attractors are sampled with
`figures/toolkit_sampling.py`; parameters, seeds and sample sizes are
recorded in `figures/examples_metadata.json` and
`figures/contact_example_metadata.json`. In Figure 4 the convex hulls of the
first-level pieces are computed from the support function of `conv K`,
truncated where the geometric tail is below `1e-13`, and the script prints
which pairs of pieces of `K` and `2c + K` have intersecting hulls. The point
clouds illustrate the sets; they are not used in any proof.

## Figures 2, 3 and 5

```sh
python3 figures/piece_geometry/first_digit_geometry.py --resolution 480
python3 figures/piece_geometry/verify_slices.py
```

Requires NumPy and Matplotlib; `verify_slices.py` also needs SciPy. The
cached grids `convex_first_digits_n*_r480.npz` are used when present. A
missing grid is recomputed by `zonotope_grid.cpp`, compiled with a C++17
compiler (`g++`) in a temporary directory; it computes inner slices of finite
zonotopes and outer slices enlarged by the geometric tail bound (6.7).
`first_digit_figures_metadata.json` records the grid settings. `verify_slices.py` re-tests endpoint and
adjacent-digit decisions with bounded-real-digit linear programs; its output
is `slice_verification.json`.

These plots are double-precision renderings of the convex relaxations of
the first-digit loci, not interval certificates; the proofs do not depend
on them.

## Using regenerated figures

The programs write their PDFs next to themselves, under `figures/`. In the
arXiv source, the manuscript reads its copies from the top-level `figures/`
folder, one level above this README. To compile it with regenerated
figures, copy them there:

```sh
cp figures/dendrite_examples.pdf figures/contact_example_n7.pdf ../figures/
cp figures/piece_geometry/overlapping_first_digit_cells_n7.pdf \
   figures/piece_geometry/first_digit_convex_atlas.pdf \
   figures/piece_geometry/normalized_outer_digit_cells.pdf \
   ../figures/piece_geometry/
```


==> anc/figures/contact_example_metadata.json <==
{
 "illustration_only": true,
 "parameter": {
  "c_real": 3.0,
  "c_imag": 1.4142135623730951,
  "equation": "c^2 - 6c + 11 = 0",
  "n": 7
 },
 "sampler": "figures/toolkit_sampling.py::stationary_points",
 "sample_points": 300000,
 "seed": 202610307,
 "page_size_inches": [
  6.1417,
  1.8887
 ],
 "pdf_raster_dpi": 450,
 "hull": {
  "construction": "support function of sum_{j<=J} [-6,6] c^{-j}",
  "terms_J": 27,
  "tail_bound": 1e-13,
  "vertices": 52
 },
 "pairs_with_intersecting_hulls": [
  [
   5,
   0
  ],
  [
   6,
   1
  ]
 ],
 "gap_P6_2cP0": {
  "separation_edge_normals": 1.9202586631553462,
  "distance": 1.92026348251703,
  "closest_points": [
   [
    3.9519066241337684,
    1.2888072646749307
   ],
   [
    2.0480933758662316,
    1.5396198600712596
   ]
  ],
  "note": "The closest pair is symmetric about c (z -> 2c - z)."
 },
 "separations": [
  {
   "i": 0,
   "j": 0,
   "separation": 4.630974076996364
  },
  {
   "i": 0,
   "j": 1,
   "separation": 6.171006958719021
  },
  {
   "i": 0,
   "j": 2,
   "separation": 7.713785390398762
  },
  {
   "i": 0,
   "j": 3,
   "separation": 9.313057510470799
  },
  {
   "i": 0,
   "j": 4,
   "separation": 11.136473928943584
  },
  {
   "i": 0,
   "j": 5,
   "separation": 12.973386568397444
  },
  {
   "i": 0,
   "j": 6,
   "separation": 14.84956290973464
  },
  {
   "i": 1,
   "j": 0,
   "separation": 3.410857352294331
  },
  {
   "i": 1,
   "j": 1,
   "separation": 4.630974076996363
  },
  {
   "i": 1,
   "j": 2,
   "separation": 6.171006958719021
  },
  {
   "i": 1,
   "j": 3,
   "separation": 7.713785390398762
  },
  {
   "i": 1,
   "j": 4,
   "separation": 9.31326372582583
  },
  {
   "i": 1,
   "j": 5,
   "separation": 11.136473928943586
  },
  {
   "i": 1,
   "j": 6,
   "separation": 12.973386568397443
  },
  {
   "i": 2,
   "j": 0,
   "separation": 2.5580544868718893
  },
  {
   "i": 2,
   "j": 1,
   "separation": 3.410857352294331
  },
  {
   "i": 2,
   "j": 2,
   "separation": 4.630974076996364
  },
  {
   "i": 2,
   "j": 3,
   "separation": 6.171006958719022
  },
  {
   "i": 2,
   "j": 4,
   "separation": 7.713785390398762
  },
  {
   "i": 2,
   "j": 5,
   "separation": 9.31326372582583
  },
  {
   "i": 2,
   "j": 6,
   "separation": 11.136473928943584
  },
  {
   "i": 3,
   "j": 0,
   "separation": 1.7052516214494473
  },
  {
   "i": 3,
   "j": 1,
   "separation": 2.5580544868718893
  },
  {
   "i": 3,
   "j": 2,
   "separation": 3.410857352294331
  },
  {
   "i": 3,
   "j": 3,
   "separation": 4.630974076996364
  },
  {
   "i": 3,
   "j": 4,
   "separation": 6.171006958719021
  },
  {
   "i": 3,
   "j": 5,
   "separation": 7.713785390398761
  },
  {
   "i": 3,
   "j": 6,
   "separation": 9.31326372582583
  },
  {
   "i": 4,
   "j": 0,
   "separation": 0.8524487560270055
  },
  {
   "i": 4,
   "j": 1,
   "separation": 1.7052516214494475
  },
  {
   "i": 4,
   "j": 2,
   "separation": 2.5580544868718893
  },
  {
   "i": 4,
   "j": 3,
   "separation": 3.4108573522943315
  },
  {
   "i": 4,
   "j": 4,
   "separation": 4.630974076996363
  },
  {
   "i": 4,
   "j": 5,
   "separation": 6.171006958719022
  },
  {
   "i": 4,
   "j": 6,
   "separation": 7.713785390398762
  },
  {
   "i": 5,
   "j": 0,
   "separation": -0.0003541093954360086
  },
  {
   "i": 5,
   "j": 1,
   "separation": 0.8524487560270058
  },
  {
   "i": 5,
   "j": 2,
   "separation": 1.7052516214494475
  },
  {
   "i": 5,
   "j": 3,
   "separation": 2.5580544868718897
  },
  {
   "i": 5,
   "j": 4,
   "separation": 3.4108573522943315
  },
  {
   "i": 5,
   "j": 5,
   "separation": 4.630974076996296
  },
  {
   "i": 5,
   "j": 6,
   "separation": 6.171006958719021
  },
  {
   "i": 6,
   "j": 0,
   "separation": 1.9202586631553462
  },
  {
   "i": 6,
   "j": 1,
   "separation": -0.0003541093954360086
  },
  {
   "i": 6,
   "j": 2,
   "separation": 0.8524487560270058
  },
  {
   "i": 6,
   "j": 3,
   "separation": 1.705251621449448
  },
  {
   "i": 6,
   "j": 4,
   "separation": 2.5580544868718897
  },
  {
   "i": 6,
   "j": 5,
   "separation": 3.4108573522943315
  },
  {
   "i": 6,
   "j": 6,
   "separation": 4.630974076996297
  }
 ],
 "contact_points": [
  [
   2.0,
   1.4142135623730951
  ],
  [
   4.0,
   1.4142135623730951
  ]
 ],
 "symmetry_centre": [
  3.0,
  1.4142135623730951
 ],
 "piece_palette": {
  "source": "figure_style.PIECE_COLORS (the same order as Figure 1)",
  "colors_by_index": [
   "#CC79A7",
   "#0072B2",
   "#56B4E9",
   "#D55E00",
   "#E69F00",
   "#009E73",
   "#000000"
  ],
  "full_strength": {
   "K": [
    5,
    6
   ],
   "2c+K": [
    0,
    1
   ]
  },
  "other_pieces": {
   "cloud_white_share_and_Cstar_cap": [
    0.55,
    22
   ],
   "hull_white_share_and_Cstar_cap": [
    0.45,
    34
   ],
   "cloud_colors": [
    "#e8c3d7",
    "#8cc0dc",
    "#b3ddf5",
    "#e0ba9d",
    "#e9d5ae",
    "#98d1c1",
    "#c9c9c9"
   ],
   "hull_colors": [
    "#e3b5cf",
    "#73b1d5",
    "#a2d6f3",
    "#e1a97e",
    "#e9cb8f",
    "#73cab2",
    "#bebebe"
   ]
  },
  "hull_linewidths_pt": {
   "full_strength": 0.8,
   "other": 0.5
  },
  "note": "The same index has the same hue in K and 2c+K. P_5, P_6, 2c+P_0 and 2c+P_1 are drawn at full strength, the other pieces in light tints of their hues: mixed with a fixed share of white, CIELAB chroma capped; the tint of black is the gray of the median lightness of the other tints."
 },
 "piece_labels": "At the outer tips: P and 2c+P at 9 pt, the index set separately at 7 pt.",
 "contact_markers": "figure_style.CONTACT_MARKER, size 11 pt^2, at c-1 and c+1 (exact).",
 "centre_marker": "Black dot at c, the centre of the half-turn z -> 2c - z."
}


==> anc/figures/contact_example_n7.py <==
"""Contact geometry at the quadratic parameter c = 3 + i*sqrt(2) for n = 7.

The figure shows K = E(c,7) and its translate 2c + K, together with the
convex hulls of their seven first-level pieces P_i = a_i + K/c and
2c + P_i, a_i = -6 + 2i.  The parameter is c_{6,5}, the white diamond of
panel (d) in the first-digit atlas (first_digit_convex_atlas.pdf); by
Proposition 6.3 of the article, k(c,7) = 2.

Every piece is labelled at its outer tip, with the index set at 7 pt.
Pieces with the same index share a hue, from the piece colours of
figure_style.py.  The four pieces that take part in the contacts, P_5 and
P_6 of K and 2c+P_0 and 2c+P_1 of the translate, are drawn at full strength;
the other pieces are drawn in light tints of their hues (mixed with white,
chroma capped), so that neighbouring tints stay distinct.  White circles
mark the exact contact points c-1 and c+1.  A
black dot marks c, the centre of the half-turn z -> 2c - z, which exchanges
K and 2c+K, maps P_i onto 2c+P_{6-i}, and swaps the two contact points.

Points are sampled with toolkit_sampling.stationary_points, as in
dendrite_examples.py.  The hulls come from the support function of
conv K = sum_{j>=0} [-6,6] c^{-j}, truncated where the geometric tail is
below 1e-13.  The script prints, and records in the metadata file, which
pairs (piece of K, piece of 2c+K) have intersecting hulls and the distance
between the hulls of P_6 and 2c+P_0.  The point clouds are a numerical
illustration; the statements in the caption are proved in the article.

The figure is drawn at the text width of the article (figure_style.py) and
included at that width, so the font sizes are the printed sizes.

Run: python3 contact_example_n7.py
Outputs: contact_example_n7.pdf, contact_example_n7.png,
         contact_example_metadata.json.
"""
from pathlib import Path
import json
import logging
import sys
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import to_hex, to_rgb

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))
import figure_style as style  # noqa: E402
import toolkit_sampling as toolkit  # noqa: E402

# fontTools warns about the timestamps of the Computer Modern fonts when it
# subsets them for the PDF; the warning is harmless.
logging.getLogger('fontTools').setLevel(logging.ERROR)

n = 7
C = complex(3, np.sqrt(2))          # c_{6,5}: c^2 - 6c + 11 = 0
A = np.arange(-(n - 1), n, 2.)      # a_i = -6 + 2i, i = 0, ..., 6
SEED = 202610307
COUNT = 300_000

# One hue per index, the same in K and in 2c + K: the piece colours shared by
# all figures (figure_style.PIECE_COLORS).
COLORS = style.PIECE_COLORS
ACTIVE_K = (5, 6)                   # pieces of K that meet 2c + K
ACTIVE_T = (0, 1)                   # pieces of 2c + K that meet K
# The other pieces are drawn in light tints of their hues: each colour is
# mixed with a fixed share of white, which keeps neighbouring tints apart in
# lightness and hue, and its CIELAB chroma C* is capped so that no tint
# stands out.  Black has no hue; its tint is the gray whose lightness is the
# median of the other tints.
CLOUD_TINT = (.55, 22)              # (share of white, cap on C*) for clouds
HULL_TINT = (.45, 34)               # ... and for hull outlines
ACTIVE_LW, OTHER_LW = .8, .5        # hull outline widths (pt)
OTHER_TEXT = '#606060'              # labels of the other pieces

# Data window (equal aspect, axes filling the figure): the hulls span
# [-8.05, 14.05] x [-1.41, 4.24]; the margins hold the piece labels.
XLIM = (-8.3, 14.3)
YLIM = (-2.06, 4.89)
LABEL_PT = style.LABEL_FONT         # labels (printed size), and the letter
INDEX_PT = style.INDEX_FONT         # ... and the index of piece labels
TIP_GAP = 2.8                       # pt between a piece tip and its label
SET_PT = 10                         # K and 2c + K


SRGB_TO_XYZ = np.array([[.4124, .3576, .1805],
                        [.2126, .7152, .0722],
                        [.0193, .1192, .9505]])
D65 = SRGB_TO_XYZ.sum(axis=1)       # XYZ of the sRGB white


def to_lab(rgb):
    """CIELAB (D65) of an sRGB colour."""
    lin = np.where(rgb <= .04045, rgb / 12.92, ((rgb + .055) / 1.055) ** 2.4)
    t = SRGB_TO_XYZ @ lin / D65
    f = np.where(t > (6 / 29) ** 3, np.cbrt(t), t / (3 * (6 / 29) ** 2) + 4 / 29)
    return np.array([116 * f[1] - 16, 500 * (f[0] - f[1]), 200 * (f[1] - f[2])])


def from_lab(lab):
    """sRGB colour of a CIELAB (D65) triple."""
    fy = (lab[0] + 16) / 116
    f = np.array([fy + lab[1] / 500, fy, fy - lab[2] / 200])
    t = np.where(f > 6 / 29, f ** 3, 3 * (6 / 29) ** 2 * (f - 4 / 29))
    lin = np.clip(np.linalg.solve(SRGB_TO_XYZ, t * D65), 0, 1)
    return np.where(lin <= .0031308, 12.92 * lin, 1.055 * lin ** (1 / 2.4) - .055)


def tint(color, spec):
    """Light tint of a piece colour; spec = (share of white, cap on C*)."""
    white, cap = spec

    def mixed(c):
        rgb = np.array(to_rgb(c))
        return to_lab(rgb + white * (1 - rgb))

    lab = mixed(color)
    chroma = np.hypot(lab[1], lab[2])
    if chroma < 1e-6:                       # black: gray of median lightness
        hued = [mixed(c) for c in COLORS]
        lab[0] = np.median([h[0] for h in hued if np.hypot(h[1], h[2]) > 1e-6])
        return to_hex(from_lab(lab))
    scale = min(1., cap / chroma)
    return to_hex(from_lab([lab[0], scale * lab[1], scale * lab[2]]))


def hull_of_attractor(c=C, d=n - 1, tol=1e-13, directions=40_000):
    """Vertices of conv K = sum_{j>=0} [-d,d] c^{-j}, truncated at tail < tol."""
    r = abs(c)
    terms = int(np.ceil(np.log(d * r / ((r - 1) * tol)) / np.log(r)))
    powers = c ** (-np.arange(terms + 1.))
    phi = np.linspace(0, 2 * np.pi, directions, endpoint=False)
    signs = np.sign(np.real(np.exp(-1j * phi)[:, None] * powers[None, :]))
    points = d * (signs @ powers)
    keep = np.r_[True, np.abs(np.diff(points)) > 1e-12]
    points = points[keep]
    if abs(points[-1] - points[0]) < 1e-12:
        points = points[:-1]
    return points, terms


def separation(P, Q):
    """Largest gap between the projections of two convex polygons.

    Positive: the polygons are disjoint (a separating edge normal exists).
    Nonpositive: they intersect, and minus the value is the least overlap
    depth over the edge normals of both polygons.
    """
    best = -np.inf
    for R in (P, Q):
        edges = np.roll(R, -1) - R
        edges = edges[np.abs(edges) > 0]
        normals = -1j * edges / np.abs(edges)
        for u in (normals, -normals):
            p = np.real(np.conj(u)[:, None] * P[None, :])
            q = np.real(np.conj(u)[:, None] * Q[None, :])
            best = max(best, float((q.min(axis=1) - p.max(axis=1)).max()))
    return best


def closest_points(P, Q):
    """Distance between two disjoint convex polygons and a closest pair."""
    best = (np.inf, None, None)
    for X, Y, swap in ((P, Q, False), (Q, P, True)):
        a, b = Y, np.roll(Y, -1)
        ab = b - a
        for x in X:
            t = np.clip(np.real(np.conj(ab) * (x - a)) / np.abs(ab) ** 2, 0, 1)
            y = a + t * ab
            k = int(np.argmin(np.abs(x - y)))
            if abs(x - y[k]) < best[0]:
                best = (abs(x - y[k]),) + ((y[k], x) if swap else (x, y[k]))
    return best


def label(ax, z, text, offset, ha, va, size=LABEL_PT, color='black'):
    """Label the point z; offset in points."""
    ax.annotate(text, xy=(z.real, z.imag), xytext=offset,
                textcoords='offset points', ha=ha, va=va, fontsize=size,
                color=color, zorder=10)


def text_width(fig, text, size):
    """Width in points of a text set at the given size."""
    t = fig.text(0, 0, text, fontsize=size)
    width = t.get_window_extent(fig.canvas.get_renderer()).width * 72 / fig.dpi
    t.remove()
    return width


def piece_label(ax, z, prefix, i, above, color):
    """Label the piece prefix_i at its tip z, above or below the tip.

    As in dendrite_examples.py, the letter part is set at LABEL_PT and the
    index separately at INDEX_PT, lowered by 1.6 pt and kerned 0.6 pt under
    the P.  The ink of the label is centred on z horizontally and begins
    TIP_GAP points from z.
    """
    kern, lower, cap = .6, 1.6, .683 * LABEL_PT     # cap height of P: .683 em
    w_prefix = text_width(ax.figure, f'${prefix}$', LABEL_PT)
    w_index = text_width(ax.figure, f'${i}$', INDEX_PT)
    left = -(w_prefix - kern + w_index) / 2
    base = TIP_GAP + lower if above else -TIP_GAP - cap
    kw = dict(xycoords='data', textcoords='offset points', ha='left',
              va='baseline', color=color, zorder=10)
    ax.annotate(f'${prefix}$', (z.real, z.imag), xytext=(left, base),
                fontsize=LABEL_PT, **kw)
    ax.annotate(f'${i}$', (z.real, z.imag),
                xytext=(left + w_prefix - kern, base - lower),
                fontsize=INDEX_PT, **kw)


def build():
    """Compute the hulls and the checks, and draw the figure."""
    hull, terms = hull_of_attractor()
    piece_hulls = [a + hull / C for a in A]
    shifted_hulls = [2 * C + h for h in piece_hulls]
    pairs = []
    for i in range(n):
        for j in range(n):
            s = separation(piece_hulls[i], shifted_hulls[j])
            pairs.append({'i': i, 'j': j, 'separation': s})
    touching = [(p['i'], p['j']) for p in pairs if p['separation'] <= 0]
    gap_bound = next(p['separation'] for p in pairs
                     if (p['i'], p['j']) == (6, 0))
    gap, near6, near0 = closest_points(piece_hulls[6], shifted_hulls[0])
    middle = (near6 + near0) / 2
    print('pairs with intersecting hulls (piece of K, piece of 2c+K):', touching)
    print('gap between the hulls of P_6 and 2c+P_0: %.4f (edge normals), '
          '%.4f (distance); midpoint of the closest pair %.6f%+.6fi'
          % (gap_bound, gap, middle.real, middle.imag))
    contacts = [C - 1, C + 1]
    # Exact contact points: c-1 = 4 - 6/(c-1) lies in P_5 and in 2c + P_0,
    # c+1 = 6 - 6/(c-1) lies in P_6 and in 2c + P_1 (constant tail -6).
    residual = abs(C * C - 6 * C + 11)
    print('residual of c^2-6c+11: %.2e' % residual)
    if touching != [(5, 0), (6, 1)] or gap_bound < 1.9:
        raise SystemExit('unexpected hull intersections')

    toolkit.C = C
    toolkit.DIGITS = A.copy()
    points = toolkit.stationary_points(count=COUNT, seed=SEED)

    style.apply()
    width = style.TEXTWIDTH
    height = width * (YLIM[1] - YLIM[0]) / (XLIM[1] - XLIM[0])
    fig = plt.figure(figsize=(width, height))
    ax = fig.add_axes([0, 0, 1, 1])
    ax.set_xlim(*XLIM)
    ax.set_ylim(*YLIM)
    ax.set_aspect('equal', adjustable='box')
    ax.set_axis_off()

    pieces = [(0, i) for i in range(n)] + [(1, j) for j in range(n)]
    active = {(0, i) for i in ACTIVE_K} | {(1, j) for j in ACTIVE_T}
    # Tinted pieces first, the four active pieces on top.  Consecutive
    # rasterized clouds are merged into one image in the PDF.
    for strong in (False, True):
        group = [p for p in pieces if (p in active) == strong]
        for side, i in group:
            cloud = side * 2 * C + A[i] + points / C
            ax.scatter(cloud.real, cloud.imag, s=.012, edgecolors='none',
                       c=COLORS[i] if strong else tint(COLORS[i], CLOUD_TINT),
                       alpha=.9 if strong else 1, rasterized=True,
                       zorder=2 * strong + 1)
        for side, i in group:
            h = (shifted_hulls if side else piece_hulls)[i]
            h = np.r_[h, h[:1]]
            ax.plot(h.real, h.imag, zorder=2 * strong + 2,
                    color=COLORS[i] if strong else tint(COLORS[i], HULL_TINT),
                    lw=ACTIVE_LW if strong else OTHER_LW)

    ax.scatter([z.real for z in contacts], [z.imag for z in contacts],
               s=style.CONTACT_SIZE, **style.CONTACT_MARKER)
    ax.plot([C.real], [C.imag], marker='o', ms=2.6, mew=0, color='black',
            zorder=9)

    # Piece labels at the outer tips: below the lowest point of each P_i,
    # above the highest point of each 2c + P_j.
    low = (hull / C)[np.argmin((hull / C).imag)]       # lowest point of K/c
    high = -low                                         # K = -K
    for i in range(n):
        piece_label(ax, A[i] + low, 'P', i, False,
                    'black' if i in ACTIVE_K else OTHER_TEXT)
    for j in range(n):
        piece_label(ax, 2 * C + A[j] + high, '2c+P', j, True,
                    'black' if j in ACTIVE_T else OTHER_TEXT)
    # Beside each contact the free space is a band between two parallel hull
    # edges of slope -0.47 (vertical width 0.94); each label sits in that
    # band, level with its contact.  The label of c sits in the empty
    # corridor between the contacts.
    label(ax, C - 1, r'$c-1$', (-10, 0), 'right', 'center_baseline')
    label(ax, C + 1, r'$c+1$', (10, 0), 'left', 'center_baseline')
    label(ax, C, r'$c$', (-3.2, 2.2), 'right', 'bottom')
    # The set labels are exchanged by the half-turn z -> 2c - z.
    k_label = complex(-8.05, -.75)
    label(ax, k_label, r'$K$', (0, 0), 'left', 'center', size=SET_PT)
    label(ax, 2 * C - k_label, r'$2c+K$', (0, 0), 'right', 'center',
          size=SET_PT)

    info = {'hull': hull, 'terms': terms, 'pairs': pairs, 'touching': touching,
            'gap_bound': gap_bound, 'gap': (gap, near6, near0),
            'contacts': contacts, 'residual': residual,
            'piece_hulls': piece_hulls, 'shifted_hulls': shifted_hulls,
            'points': points, 'size': (width, height)}
    return fig, ax, info


def render():
    fig, ax, info = build()
    cropped = style.text_outside_canvas(fig)
    if cropped:
        raise SystemExit('labels outside the canvas: %s' % cropped)
    small = [t.get_text() for t in ax.texts
             if t.get_fontsize() < style.MIN_TEXT_PT
             or '_' in t.get_text() or '^' in t.get_text()]
    if small:
        raise SystemExit('texts below %g pt: %s' % (style.MIN_TEXT_PT, small))
    fig.savefig(ROOT / 'contact_example_n7.pdf', dpi=450,
                metadata={'CreationDate': None})
    fig.savefig(ROOT / 'contact_example_n7.png', dpi=220)
    plt.close(fig)
    gap, near6, near0 = info['gap']
    (ROOT / 'contact_example_metadata.json').write_text(json.dumps({
        'illustration_only': True,
        'parameter': {'c_real': 3.0, 'c_imag': float(np.sqrt(2)),
                      'equation': 'c^2 - 6c + 11 = 0', 'n': n},
        'sampler': 'figures/toolkit_sampling.py::stationary_points',
        'sample_points': COUNT, 'seed': SEED,
        'page_size_inches': [round(v, 4) for v in info['size']],
        'pdf_raster_dpi': 450,
        'hull': {'construction': 'support function of sum_{j<=J} [-6,6] c^{-j}',
                 'terms_J': info['terms'], 'tail_bound': 1e-13,
                 'vertices': int(len(info['hull']))},
        'pairs_with_intersecting_hulls': info['touching'],
        'gap_P6_2cP0': {
            'separation_edge_normals': info['gap_bound'],
            'distance': float(gap),
            'closest_points': [[float(z.real), float(z.imag)]
                               for z in (near6, near0)],
            'note': 'The closest pair is symmetric about c (z -> 2c - z).'},
        'separations': info['pairs'],
        'contact_points': [[float(z.real), float(z.imag)]
                           for z in info['contacts']],
        'symmetry_centre': [float(C.real), float(C.imag)],
        'piece_palette': {
            'source': 'figure_style.PIECE_COLORS (the same order as Figure 1)',
            'colors_by_index': COLORS,
            'full_strength': {'K': list(ACTIVE_K), '2c+K': list(ACTIVE_T)},
            'other_pieces': {
                'cloud_white_share_and_Cstar_cap': list(CLOUD_TINT),
                'hull_white_share_and_Cstar_cap': list(HULL_TINT),
                'cloud_colors': [tint(c, CLOUD_TINT) for c in COLORS],
                'hull_colors': [tint(c, HULL_TINT) for c in COLORS]},
            'hull_linewidths_pt': {'full_strength': ACTIVE_LW,
                                   'other': OTHER_LW},
            'note': ('The same index has the same hue in K and 2c+K. P_5, '
                     'P_6, 2c+P_0 and 2c+P_1 are drawn at full strength, the '
                     'other pieces in light tints of their hues: mixed with a '
                     'fixed share of white, CIELAB chroma capped; the tint of '
                     'black is the gray of the median lightness of the '
                     'other tints.')},
        'piece_labels': ('At the outer tips: P and 2c+P at %g pt, the index '
                         'set separately at %g pt.' % (LABEL_PT, INDEX_PT)),
        'contact_markers': ('figure_style.CONTACT_MARKER, size %g pt^2, at '
                            'c-1 and c+1 (exact).' % style.CONTACT_SIZE),
        'centre_marker': 'Black dot at c, the centre of the half-turn z -> 2c - z.',
    }, indent=1) + '\n')


if __name__ == '__main__':
    render()


==> anc/figures/dendrite_examples.py <==
"""Render the five explicit collinear dendrites E(c, n), 2 <= n <= 6.

Panels (a)-(e) show K = E(c, n) at the exact parameters of the article
(display eq:examples): for n = 2 the root of c^3 - 2c^2 + 2 in the upper
half-plane, and c = (n + i sqrt(8(n-1) - n^2))/2 for 3 <= n <= 6.  The
first-level pieces
P_i = a_i + K/c, a_i = -n+1+2i, are coloured and labelled in increasing
digit order; circles mark the neighbouring contacts P_i cap P_{i+1} =
{a_i + 1}.  Panels (f)-(j) magnify the squares drawn around one contact in
(a)-(e) (at 0 for even n, at 1 for odd n) five times.

Points are sampled with toolkit_sampling.stationary_points (fixed seeds) and
mapped by the first-level maps t + z/c; the magnified views map the same
samples into the deeper cylinders that meet their windows.  The samples are
binned on a grid of twice the raster resolution, thickened (by one grid cell
in (a)-(e), by two in (f)-(j), giving strokes of 0.18 pt and 0.30 pt) and
averaged, giving the 600 dpi rasters embedded in the PDF; labels, markers
and frames are vector objects.  The piece labels are placed
automatically, at a common offset from the centres a_i in each panel, in
the white space next to their pieces.  The figure is a numerical
illustration; the article gives the exact proofs.

Run: python3 dendrite_examples.py
Outputs: dendrite_examples.pdf, dendrite_examples.png, examples_metadata.json.
"""
from pathlib import Path
import json
import logging
import sys

import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt  # noqa: E402

ROOT = Path(__file__).resolve().parent
sys.path.insert(0, str(ROOT))
sys.dont_write_bytecode = True
import figure_style as style        # noqa: E402
import toolkit_sampling as toolkit  # noqa: E402

style.apply()
logging.getLogger('fontTools').setLevel(logging.ERROR)

# Piece P_i is drawn in style.PIECE_COLORS[i] (increasing digit order).
COLORS = style.PIECE_COLORS

SEED0 = 202609080           # seed = SEED0 + n
COUNT = 3_000_000           # chaos-game points per example (each piece)
RASTER_DPI = 600            # resolution of the embedded point rasters
SUPERSAMPLE = 2             # binning grid = SUPERSAMPLE * RASTER_DPI
PEN = 1                     # thickening radius in (a)-(e), binning-grid cells
ZOOM_PEN = 2                # thickening radius in (f)-(j)
ZOOM = 5.0                  # magnification of panels (f)-(j)
ZOOM_POINTS = 4_000_000     # points mapped into each magnified window

LETTERS = 'abcdefghij'
# Panel parameters; for n = 2 the decimal value of the cubic root (the exact
# definition is in the article, and exponents would print below 7 pt).
EXACT = {
    2: r'$c\approx1.4196+0.6063i$',
    3: r'$c=(3+i\sqrt{7})/2$',
    4: r'$c=2+i\sqrt{2}$',
    5: r'$c=(5+i\sqrt{7})/2$',
    6: r'$c=3+i$',
}


def parameter(n):
    if n == 2:
        return next(z for z in np.roots([1, -2, 0, 2]) if z.imag > 0)
    return complex(n / 2, np.sqrt(8*(n-1)-n*n) / 2)


def digits(n):
    return np.arange(-n+1., n, 2)


def zoom_contact(n):
    """The contact magnified in the bottom row: 0 for even n, 1 for odd n."""
    return 0.0 if n % 2 == 0 else 1.0


# ---------------------------------------------------------------- rasters
def _shift_or(dst, src, dy, dx):
    """dst[y, x] |= src[y - dy, x - dx] (no wrap-around)."""
    H, W = src.shape
    dst[max(dy, 0):H+min(dy, 0), max(dx, 0):W+min(dx, 0)] |= \
        src[max(-dy, 0):H+min(-dy, 0), max(-dx, 0):W+min(-dx, 0)]


def _dilate(occ, radius):
    out = occ.copy()
    r = int(np.ceil(radius))
    for dy in range(-r, r+1):
        for dx in range(-r, r+1):
            if (dy or dx) and dy*dy + dx*dx <= radius*radius:
                _shift_or(out, occ, dy, dx)
    return out


def stroke_pt(pen):
    """Width in points of an isolated sample thickened by radius pen."""
    return 72 * (2*pen + 1) / (SUPERSAMPLE*RASTER_DPI)


def coverage(chunks, window, shape, pen=PEN):
    """Fraction of each raster pixel covered by the thickened point set."""
    x0, x1, y0, y1 = window
    H, W = shape[0]*SUPERSAMPLE, shape[1]*SUPERSAMPLE
    occ = np.zeros((H, W), bool)
    for pts in chunks:
        ix = np.floor((pts.real - x0) / (x1 - x0) * W).astype(np.int64)
        iy = np.floor((pts.imag - y0) / (y1 - y0) * H).astype(np.int64)
        ok = (ix >= 0) & (ix < W) & (iy >= 0) & (iy < H)
        occ[iy[ok], ix[ok]] = True
    occ = _dilate(occ, pen)
    return occ.reshape(shape[0], SUPERSAMPLE, shape[1], SUPERSAMPLE).mean(axis=(1, 3))


def composite(covs, colors):
    """RGB image: each pixel takes the colour of its best-covered piece."""
    covs = np.stack(covs)
    winner = covs.argmax(axis=0)
    alpha = covs.max(axis=0)[..., None]
    rgb = np.empty(covs.shape[1:] + (3,))
    for k, col in enumerate(colors):
        rgb[winner == k] = mpl.colors.to_rgb(col)
    img = 1 - alpha * (1 - rgb)
    return np.round(255 * img).astype(np.uint8)


def window_cylinders(c, A, center, half):
    """Cylinders f_w(K) whose discs meet the square window around center.

    Returns the piece index of each word (its first digit), the offsets
    f_w(0) and the common factor c^{-|w|}; the depth stops once the cylinder
    radius R|c|^{-|w|} is below a tenth of the half-width.
    """
    R = A.max() / (1 - 1/abs(c))          # |z| <= R on K
    offsets, first, scale = A.astype(complex), np.arange(len(A)), 1/c
    while True:
        dist = np.maximum(abs(offsets.real - center.real),
                          abs(offsets.imag - center.imag))
        keep = dist <= half + R*abs(scale)
        offsets, first = offsets[keep], first[keep]
        if R*abs(scale) < half/10:
            return first, offsets, scale
        offsets = (offsets[:, None] + A[None, :]*scale).ravel()
        first = np.repeat(first, len(A))
        scale = scale / c


# ------------------------------------------------------------ piece labels
# Layout box of a label (width, height, and offset of its centre below the
# anchor), pt; it contains the boxes of 'P' and of its index.
LABEL_BOX = (16*style.LABEL_FONT/15, 16*style.LABEL_FONT/15, -style.LABEL_FONT/15)
PLACE_DPI = 100                   # grid of the label search
CLEARANCE = 2.4                   # pt between a label box and the set or a
                                  # marker (>= 1 pt after grid rounding)
NEAR = 8.0                        # pt; a label lies within NEAR of its piece


def piece_label(ax, xy, i):
    """Label P_i whose ink box is centred at xy (data coordinates).

    The index is set separately in style.INDEX_FONT, so that it prints at
    7 pt rather than at the 70% of a mathtext subscript.
    """
    big, small = style.LABEL_FONT, style.INDEX_FONT
    w_P, w_index = .72*big, 3.6/7*small         # layout widths of $P$ and a digit
    kern, lower = big/15, 1.6/9*big             # index tucked under P and lowered
    left = -(w_P - kern + w_index) / 2
    base = -(.683*big - lower) / 2              # cap height of P is .683 em
    kw = dict(xycoords='data', textcoords='offset points', va='baseline',
              ha='left', zorder=9)
    ax.annotate('$P$', xy, xytext=(left, base), fontsize=big, **kw)
    ax.annotate(f'${i}$', xy, xytext=(left + w_P - kern, base - lower),
                fontsize=small, **kw)


def _block_any(mask, k):
    H, W = mask.shape
    Hc, Wc = -(-H // k), -(-W // k)
    padded = np.zeros((Hc*k, Wc*k), bool)
    padded[:H, :W] = mask
    return padded.reshape(Hc, k, Wc, k).any(axis=(1, 3))


def _distance(mask, cap):
    """Euclidean distance (grid units) to the mask, capped at cap + 1."""
    H, W = mask.shape
    d = np.full(mask.shape, cap + 1.)
    for dy in range(-cap, cap+1):
        for dx in range(-cap, cap+1):
            r = np.hypot(dy, dx)
            if r <= cap:
                dst = d[max(dy, 0):H+min(dy, 0), max(dx, 0):W+min(dx, 0)]
                src = mask[max(-dy, 0):H+min(-dy, 0), max(-dx, 0):W+min(-dx, 0)]
                np.minimum(dst, np.where(src, r, cap + 1.), out=dst)
    return d


def _box_min(d, bh, bw):
    """Minimum of d over each bh x bw box, indexed by the lower-left cell."""
    H, W = d.shape
    a = d[:, :W-bw+1].copy()
    for k in range(1, bw):
        np.minimum(a, d[:, k:W-bw+1+k], out=a)
    b = a[:H-bh+1].copy()
    for k in range(1, bh):
        np.minimum(b, a[k:H-bh+1+k], out=b)
    return b


def _local_mass(occ, radius):
    """Number of occupied cells in the (2 radius + 1)^2 square around each cell."""
    H, W = occ.shape
    sat = np.zeros((H+1, W+1))
    sat[1:, 1:] = occ.cumsum(axis=0).cumsum(axis=1)
    r0 = np.clip(np.arange(H) - radius, 0, H)
    r1 = np.clip(np.arange(H) + radius + 1, 0, H)
    c0 = np.clip(np.arange(W) - radius, 0, W)
    c1 = np.clip(np.arange(W) + radius + 1, 0, W)
    return (sat[r1][:, c1] - sat[r0][:, c1] - sat[r1][:, c0] + sat[r0][:, c0])


def place_labels(covs, window, anchors, obstacles, common=True, pieces=None,
                 sep=2., dominance=None):
    """Label centres (data coordinates) for the pieces with coverages covs.

    A label must keep CLEARANCE from every piece and obstacle (contact
    markers, magnified square), lie within NEAR of its own piece and be
    closer to it than to any other piece by sep points.  With dominance=q,
    the cells of its piece within 10 pt of the label must also outnumber
    those of the other pieces by the factor q.  With common=True one
    offset from the anchors is used for all labels when possible; among
    admissible offsets the one that keeps the labels closest to their pieces
    and farthest from the others wins, then the one nearest the anchors.
    Only the pieces in `pieces` (default: all) are labelled.
    """
    x0, x1, y0, y1 = window
    k = RASTER_DPI // PLACE_DPI
    occ = [_block_any(cv > 0, k) for cv in covs]
    Hc, Wc = occ[0].shape
    ux = covs[0].shape[1] / (x1 - x0) / k         # grid cells per data unit
    uy = covs[0].shape[0] / (y1 - y0) / k
    pt = PLACE_DPI / 72                           # grid cells per point
    cap = int(np.ceil(NEAR * pt))
    yy, xx = np.mgrid[0:Hc, 0:Wc] + .5
    obst = np.zeros((Hc, Wc), bool)
    for kind, (u, v), r in obstacles:
        cu, cv_ = (u - x0) * ux, (v - y0) * uy
        if kind == 'disc':                         # radius r in points
            obst |= np.hypot(xx - cu, yy - cv_) <= r * pt
        else:                                      # square, half-width r in data units
            obst |= (abs(xx - cu) <= r*ux + pt) & (abs(yy - cv_) <= r*uy + pt)
    dist = [_distance(o, cap) for o in occ] + [_distance(obst, cap)]
    bw, bh = int(np.ceil(LABEL_BOX[0]*pt)), int(np.ceil(LABEL_BOX[1]*pt))
    boxd = np.stack([_box_min(d, bh, bw) for d in dist])
    mass = np.stack([_local_mass(o, int(10*pt))[bh//2:, bw//2:][:boxd.shape[1], :boxd.shape[2]]
                     for o in occ])
    n = len(covs)
    # Lower-left box cell for a label centred at anchor i plus offset (ox, oy).
    ci = np.round((np.asarray(anchors).real - x0) * ux).astype(int) - bw//2
    ri = np.round((np.asarray(anchors).imag - y0) * uy).astype(int) - bh//2
    oys = np.arange(-Hc, Hc)
    oxs = np.arange(-Wc, Wc)
    OY, OX = np.meshgrid(oys, oxs, indexing='ij')
    own = np.full((n,) + OX.shape, np.inf)
    other = np.full((n,) + OX.shape, -np.inf)
    rmax = covs[0].shape[0] // k - bh             # boxes stay inside the window
    cmax = covs[0].shape[1] // k - bw
    for i in range(n):
        r, c = ri[i] + OY, ci[i] + OX
        ok = (r >= 0) & (r <= rmax) & (c >= 0) & (c <= cmax)
        rr, cc = np.where(ok, r, 0), np.where(ok, c, 0)
        d = boxd[:, rr, cc]
        own[i] = np.where(ok, d[i], np.inf)
        rest = np.delete(d, i, axis=0).min(axis=0)
        other[i] = np.where(ok, rest, -np.inf)
        if dominance is not None:
            mk = mass[:, rr, cc]
            crowd = np.delete(mk, i, axis=0).sum(axis=0)
            other[i] = np.where(mk[i] >= dominance * crowd, other[i], -np.inf)
    clear = CLEARANCE * pt
    good = (own >= clear) & (own <= cap) & (other >= clear) & (other >= own + sep*pt)

    def choose(g, o, t):
        score = np.where(g, o - .5*np.minimum(t, cap) + 1e-3*(abs(OX) + abs(OY)), np.inf)
        j = np.unravel_index(np.argmin(score), score.shape)
        return (j, score[j]) if np.isfinite(score[j]) else (None, np.inf)

    pieces = list(range(n)) if pieces is None else list(pieces)
    j = None
    if common:
        j, _ = choose(good[pieces].all(axis=0), own[pieces].max(axis=0),
                      other[pieces].min(axis=0))
    centres = []
    for i in pieces:
        if j is None:                               # independent placement
            ji, _ = choose(good[i], own[i], other[i])
            if ji is None:
                raise RuntimeError(f'no room for the label of P_{i}')
        else:
            ji = j
        cx = (ci[i] + OX[ji] + bw/2) / ux + x0
        cy = (ri[i] + OY[ji] + bh/2 - LABEL_BOX[2]*pt) / uy + y0
        centres.append(complex(cx, cy))
    return centres, j is not None


def check_texts(fig, panels):
    """Raise if a label touches the point set or two texts overlap.

    panels: (axes, coverages, data window) of every raster panel.  The
    layout boxes of the texts are used, which contain their ink.
    """
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    margin = fig.dpi / 72                     # 1 pt
    boxes = []
    for ax, covs, (x0, x1, y0, y1) in panels:
        cov = np.max(covs, axis=0)
        H, W = cov.shape
        labels = [t for t in ax.texts if t.get_text().strip()]
        for P, index in zip(labels[0::2], labels[1::2]):
            bb = mpl.transforms.Bbox.union([P.get_window_extent(r),
                                            index.get_window_extent(r)])
            boxes.append((f'label {P.get_text()}{index.get_text()}', bb))
            (u0, v0), (u1, v1) = ax.transData.inverted().transform(
                [[bb.x0 - margin, bb.y0 - margin], [bb.x1 + margin, bb.y1 + margin]])
            c0, c1 = int((u0 - x0) / (x1 - x0) * W), int(np.ceil((u1 - x0) / (x1 - x0) * W))
            r0, r1 = int((v0 - y0) / (y1 - y0) * H), int(np.ceil((v1 - y0) / (y1 - y0) * H))
            if cov[max(r0, 0):max(r1, 0), max(c0, 0):max(c1, 0)].max(initial=0) > 0:
                raise RuntimeError(f'label {P.get_text()}{index.get_text()} touches the set')
        for t in (ax.title, ax._left_title, ax._right_title):
            if t.get_text().strip():
                boxes.append((t.get_text(), t.get_window_extent(r)))
    for a in range(len(boxes)):
        for b in range(a):
            if boxes[a][1].overlaps(boxes[b][1]):
                raise RuntimeError(f'overlapping texts: {boxes[a][0]} / {boxes[b][0]}')


# ----------------------------------------------------------------- layout
def layout(extents):
    """Axes rectangles (inches) for rows (a,b), (c,d), (e) and (f)-(j)."""
    W = style.TEXTWIDTH
    side, hgap, title, vgap, bottom = .02, .17, .2, .06, .015
    inner = W - 2*side
    rows = [[2, 3], [4, 5], [6]]
    heights = []
    for row in rows:
        aspects = [extents[n][0] / extents[n][1] for n in row]
        heights.append((inner - hgap*(len(row)-1)) / sum(aspects))
    zgap = .11
    zside = (inner - 4*zgap) / 5
    total = bottom + zside + sum(heights) + 4*title + 3*vgap
    boxes, y = {}, total
    for row, h in zip(rows, heights):
        y -= title + h
        x = side
        for n in row:
            w = h * extents[n][0] / extents[n][1]
            boxes[n] = (x, y, w, h)
            x += w + hgap
        y -= vgap
    y -= title + zside
    for k, n in enumerate(range(2, 7)):
        boxes[('zoom', n)] = (side + k*(zside+zgap), y, zside, zside)
    return W, total, boxes


def render():
    examples = {}
    for n in range(2, 7):
        c, A = parameter(n), digits(n)
        toolkit.C, toolkit.DIGITS = c, A
        S = toolkit.stationary_points(count=COUNT, seed=SEED0+n)
        X = max(np.abs((A[-1] + S/c).real).max(), np.abs((A[0] + S/c).real).max())
        Y = np.abs((S/c).imag).max()
        examples[n] = dict(c=c, A=A, S=S, X=X, Y=Y)

    # Data windows: the symmetric bounding box plus a margin of 2.5 pt.
    first = {n: (e['X'], e['Y']) for n, e in examples.items()}
    _, _, boxes0 = layout(first)
    extents = {}
    for n, e in examples.items():
        pad = 2.5/72 * 2*e['Y'] / boxes0[n][3]
        extents[n] = (e['X'] + pad, e['Y'] + pad)
    W, H, boxes = layout(extents)

    fig = plt.figure(figsize=(W, H))
    records, images, panels = [], [], []
    marker_radius = (np.sqrt(style.CONTACT_SIZE) + style.CONTACT_MARKER['linewidths']) / 2
    for n, e in examples.items():
        c, A, S = e['c'], e['A'], e['S']
        X, Y = extents[n]
        x, y, w, h = boxes[n]
        ax = fig.add_axes([x/W, y/H, w/W, h/H])
        window = (-X, X, -Y, Y)
        shape = (int(round(h*RASTER_DPI)), int(round(w*RASTER_DPI)))
        covs = [coverage([a + S/c], window, shape) for a in A]
        img = ax.imshow(composite(covs, COLORS[:len(A)]), extent=window,
                        origin='lower', interpolation='none', aspect='auto')
        images.append(img)
        contacts = A[:-1] + 1
        ax.scatter(contacts, np.zeros_like(contacts), s=style.CONTACT_SIZE,
                   **style.CONTACT_MARKER)
        ax.set_xlim(-X, X)
        ax.set_ylim(-Y, Y)
        ax.set_axis_off()
        ax.set_title(f'({LETTERS[n-2]})  $n={n}$', loc='left', pad=3)
        ax.set_title(EXACT[n], loc='right', pad=3)

        # Square magnified in the bottom row.
        zx, zy, zs, _ = boxes[('zoom', n)]
        half = zs / (2*ZOOM) * (2*Y / h)
        z0 = zoom_contact(n)
        ax.add_patch(mpl.patches.Rectangle((z0-half, -half), 2*half, 2*half,
                                           fill=False, lw=.6, ec='black', zorder=7))

        obstacles = [('disc', (t, 0.), marker_radius) for t in contacts]
        obstacles.append(('square', (z0, 0.), half))
        centres, common = place_labels(covs, window, A.astype(complex), obstacles,
                                       dominance=3.)
        for i, z in enumerate(centres):
            piece_label(ax, (z.real, z.imag), i)
        panels.append((ax, covs, window))

        zax = fig.add_axes([zx/W, zy/H, zs/W, zs/H])
        zwin = (z0-half, z0+half, -half, half)
        first_digit, offsets, scale = window_cylinders(c, A, complex(z0), half)
        m = max(1, ZOOM_POINTS // len(offsets))
        zshape = (int(round(zs*RASTER_DPI)),) * 2
        zcovs = []
        for i in range(len(A)):
            off = offsets[first_digit == i]
            chunks = [o + scale*S[:m] for o in off]
            zcovs.append(coverage(chunks, zwin, zshape, pen=ZOOM_PEN))
        img = zax.imshow(composite(zcovs, COLORS[:len(A)]), extent=zwin,
                         origin='lower', interpolation='none', aspect='auto')
        images.append(img)
        zax.scatter([z0], [0], s=style.CONTACT_SIZE, **style.CONTACT_MARKER)
        # Each visible piece is labelled near the centroid of its pixels.
        shown = [i for i in range(len(A)) if zcovs[i].max() > 0]
        centroids = []
        for cv in zcovs:
            rows, cols = np.nonzero(cv > 0) if cv.max() > 0 else ([0], [0])
            centroids.append(complex(
                zwin[0] + (np.mean(cols) + .5) / cv.shape[1] * (zwin[1] - zwin[0]),
                zwin[2] + (np.mean(rows) + .5) / cv.shape[0] * (zwin[3] - zwin[2])))
        zcentres, _ = place_labels(zcovs, zwin, centroids,
                                   [('disc', (z0, 0.), marker_radius)],
                                   common=False, pieces=shown, sep=5.,
                                   dominance=4.)
        for i, z in zip(shown, zcentres):
            piece_label(zax, (z.real, z.imag), i)
        panels.append((zax, zcovs, zwin))
        zax.set_xlim(zwin[:2])
        zax.set_ylim(zwin[2:])
        zax.xaxis.set_visible(False)
        zax.yaxis.set_visible(False)
        for spine in zax.spines.values():
            spine.set_linewidth(.6)
        zax.set_title(f'({LETTERS[n+3]})  $n={n}$', loc='left', pad=3)

        records.append({
            'n': n, 'c_real': float(c.real), 'c_imag': float(c.imag),
            'sample_points_per_piece': COUNT, 'seed': SEED0+n,
            'contact_coordinates': [[float(a), 0.] for a in contacts],
            'digit_colors': [{'digit': int(t), 'piece': f'P_{j}', 'color': COLORS[j]}
                             for j, t in enumerate(A)],
            'data_window': [-X, X, -Y, Y],
            'label_centres': [[round(z.real, 4), round(z.imag, 4)] for z in centres],
            'labels_at_common_offset': bool(common),
            'magnified_contact': [z0, 0.],
            'magnified_window': list(zwin),
            'magnified_cylinders': int(len(offsets)),
            'magnified_cylinder_depth': int(round(-np.log(abs(scale))/np.log(abs(c)))),
            'magnified_points_per_cylinder': int(m),
            'magnified_pieces': [f'P_{i}' for i in shown],
            'magnified_label_centres': [[round(z.real, 4), round(z.imag, 4)]
                                        for z in zcentres],
        })

    bad = style.text_outside_canvas(fig)
    if bad:
        raise RuntimeError(f'text outside the canvas: {bad}')
    check_texts(fig, panels)
    fig.savefig(ROOT/'dendrite_examples.pdf', dpi=RASTER_DPI,
                metadata={'CreationDate': None})
    for img in images:
        img.set_interpolation('antialiased')
    fig.savefig(ROOT/'dendrite_examples.png', dpi=220)
    plt.close(fig)
    (ROOT/'examples_metadata.json').write_text(json.dumps({
        'illustration_only': True,
        'sampler': 'figures/toolkit_sampling.py::stationary_points',
        'page_size_inches': [round(W, 4), round(H, 4)],
        'pdf_raster_dpi': RASTER_DPI,
        'piece_palette': 'figure_style.PIECE_COLORS[i] for P_i (see digit_colors).',
        'contact_markers': 'figure_style.CONTACT_MARKER at the exact contacts a_i + 1.',
        'panels': ('(a)-(e): E(c,n) for n = 2,...,6; (f)-(j): the squares drawn in '
                   f'(a)-(e) magnified {ZOOM:g} times around the contact 0 (n even) '
                   'or 1 (n odd).'),
        'raster': {'binning_dpi': SUPERSAMPLE*RASTER_DPI,
                   'thickening_radius_cells': {'(a)-(e)': PEN, '(f)-(j)': ZOOM_PEN},
                   'stroke_width_pt': {'(a)-(e)': round(stroke_pt(PEN), 2),
                                       '(f)-(j)': round(stroke_pt(ZOOM_PEN), 2)},
                   'pdf_images': 'indexed colour, embedded at 600 ppi without resampling'},
        'piece_labels': ('P_i: 9 pt italic P with a 7 pt index, placed automatically '
                         '(label_centres, magnified_label_centres).'),
        'examples': records,
    }, indent=2)+'\n')


if __name__ == '__main__':
    render()


==> anc/figures/examples_metadata.json <==
{
  "illustration_only": true,
  "sampler": "figures/toolkit_sampling.py::stationary_points",
  "page_size_inches": [
    6.1417,
    5.4489
  ],
  "pdf_raster_dpi": 600,
  "piece_palette": "figure_style.PIECE_COLORS[i] for P_i (see digit_colors).",
  "contact_markers": "figure_style.CONTACT_MARKER at the exact contacts a_i + 1.",
  "panels": "(a)-(e): E(c,n) for n = 2,...,6; (f)-(j): the squares drawn in (a)-(e) magnified 5 times around the contact 0 (n even) or 1 (n odd).",
  "raster": {
    "binning_dpi": 1200,
    "thickening_radius_cells": {
      "(a)-(e)": 1,
      "(f)-(j)": 2
    },
    "stroke_width_pt": {
      "(a)-(e)": 0.18,
      "(f)-(j)": 0.3
    },
    "pdf_images": "indexed colour, embedded at 600 ppi without resampling"
  },
  "piece_labels": "P_i: 9 pt italic P with a 7 pt index, placed automatically (label_centres, magnified_label_centres).",
  "examples": [
    {
      "n": 2,
      "c_real": 1.4196433776070814,
      "c_imag": 0.606290729207201,
      "sample_points_per_piece": 3000000,
      "seed": 202609082,
      "contact_coordinates": [
        [
          0.0,
          0.0
        ]
      ],
      "digit_colors": [
        {
          "digit": -1,
          "piece": "P_0",
          "color": "#CC79A7"
        },
        {
          "digit": 1,
          "piece": "P_1",
          "color": "#0072B2"
        }
      ],
      "data_window": [
        -2.262427858887875,
        2.262427858887875,
        -1.252203462198064,
        1.252203462198064
      ],
      "label_centres": [
        [
          -1.0284,
          0.7365
        ],
        [
          0.9626,
          0.7365
        ]
      ],
      "labels_at_common_offset": true,
      "magnified_contact": [
        0.0,
        0.0
      ],
      "magnified_window": [
        -0.18633905802385542,
        0.18633905802385542,
        -0.18633905802385542,
        0.18633905802385542
      ],
      "magnified_cylinders": 122,
      "magnified_cylinder_depth": 12,
      "magnified_points_per_cylinder": 32786,
      "magnified_pieces": [
        "P_0",
        "P_1"
      ],
      "magnified_label_centres": [
        [
          -0.0678,
          -0.121
        ],
        [
          0.0639,
          0.1128
        ]
      ]
    },
    {
      "n": 3,
      "c_real": 1.5,
      "c_imag": 1.3228756555322954,
      "sample_points_per_piece": 3000000,
      "seed": 202609083,
      "contact_coordinates": [
        [
          -1.0,
          0.0
        ],
        [
          1.0,
          0.0
        ]
      ],
      "digit_colors": [
        {
          "digit": -2,
          "piece": "P_0",
          "color": "#CC79A7"
        },
        {
          "digit": 0,
          "piece": "P_1",
          "color": "#0072B2"
        },
        {
          "digit": 2,
          "piece": "P_2",
          "color": "#56B4E9"
        }
      ],
      "data_window": [
        -3.2280839486147954,
        3.2280839486147954,
        -1.5438891518402902,
        1.5438891518402902
      ],
      "label_centres": [
        [
          -2.0512,
          1.0095
        ],
        [
          -0.0626,
          1.0095
        ],
        [
          1.9463,
          1.0095
        ]
      ],
      "labels_at_common_offset": true,
      "magnified_contact": [
        1.0,
        0.0
      ],
      "magnified_window": [
        0.7702555064476697,
        1.2297444935523303,
        -0.2297444935523303,
        0.2297444935523303
      ],
      "magnified_cylinders": 170,
      "magnified_cylinder_depth": 8,
      "magnified_points_per_cylinder": 23529,
      "magnified_pieces": [
        "P_1",
        "P_2"
      ],
      "magnified_label_centres": [
        [
          0.823,
          0.1512
        ],
        [
          1.1722,
          -0.1492
        ]
      ]
    },
    {
      "n": 4,
      "c_real": 2.0,
      "c_imag": 1.4142135623730951,
      "sample_points_per_piece": 3000000,
      "seed": 202609084,
      "contact_coordinates": [
        [
          -2.0,
          0.0
        ],
        [
          0.0,
          0.0
        ],
        [
          2.0,
          0.0
        ]
      ],
      "digit_colors": [
        {
          "digit": -3,
          "piece": "P_0",
          "color": "#CC79A7"
        },
        {
          "digit": -1,
          "piece": "P_1",
          "color": "#0072B2"
        },
        {
          "digit": 1,
          "piece": "P_2",
          "color": "#56B4E9"
        },
        {
          "digit": 3,
          "piece": "P_3",
          "color": "#D55E00"
        }
      ],
      "data_window": [
        -4.458985122750159,
        4.458985122750159,
        -1.5672329885264986,
        1.5672329885264986
      ],
      "label_centres": [
        [
          -3.0177,
          -1.285
        ],
        [
          -0.9999,
          -1.285
        ],
        [
          1.0179,
          -1.285
        ],
        [
          2.9997,
          -1.285
        ]
      ],
      "labels_at_common_offset": true,
      "magnified_contact": [
        0.0,
        0.0
      ],
      "magnified_window": [
        -0.40787468805059895,
        0.40787468805059895,
        -0.40787468805059895,
        0.40787468805059895
      ],
      "magnified_cylinders": 146,
      "magnified_cylinder_depth": 6,
      "magnified_points_per_cylinder": 27397,
      "magnified_pieces": [
        "P_1",
        "P_2"
      ],
      "magnified_label_centres": [
        [
          0.0318,
          -0.1928
        ],
        [
          -0.0042,
          0.2181
        ]
      ]
    },
    {
      "n": 5,
      "c_real": 2.5,
      "c_imag": 1.3228756555322954,
      "sample_points_per_piece": 3000000,
      "seed": 202609085,
      "contact_coordinates": [
        [
          -3.0,
          0.0
        ],
        [
          -1.0,
          0.0
        ],
        [
          1.0,
          0.0
        ],
        [
          3.0,
          0.0
        ]
      ],
      "digit_colors": [
        {
          "digit": -4,
          "piece": "P_0",
          "color": "#CC79A7"
        },
        {
          "digit": -2,
          "piece": "P_1",
          "color": "#0072B2"
        },
        {
          "digit": 0,
          "piece": "P_2",
          "color": "#56B4E9"
        },
        {
          "digit": 2,
          "piece": "P_3",
          "color": "#D55E00"
        },
        {
          "digit": 4,
          "piece": "P_4",
          "color": "#E69F00"
        }
      ],
      "data_window": [
        -5.713843999674088,
        5.713843999674088,
        -1.438737148581975,
        1.438737148581975
      ],
      "label_centres": [
        [
          -4.2262,
          1.0363
        ],
        [
          -2.2426,
          1.0363
        ],
        [
          -0.2259,
          1.0363
        ],
        [
          1.7577,
          1.0363
        ],
        [
          3.7743,
          1.0363
        ]
      ],
      "labels_at_common_offset": true,
      "magnified_contact": [
        1.0,
        0.0
      ],
      "magnified_window": [
        0.6255665430980945,
        1.3744334569019054,
        -0.37443345690190555,
        0.37443345690190555
      ],
      "magnified_cylinders": 106,
      "magnified_cylinder_depth": 5,
      "magnified_points_per_cylinder": 37735,
      "magnified_pieces": [
        "P_2",
        "P_3"
      ],
      "magnified_label_centres": [
        [
          0.8373,
          -0.1969
        ],
        [
          1.1616,
          0.2134
        ]
      ]
    },
    {
      "n": 6,
      "c_real": 3.0,
      "c_imag": 1.0,
      "sample_points_per_piece": 3000000,
      "seed": 202609086,
      "contact_coordinates": [
        [
          -4.0,
          0.0
        ],
        [
          -2.0,
          0.0
        ],
        [
          0.0,
          0.0
        ],
        [
          2.0,
          0.0
        ],
        [
          4.0,
          0.0
        ]
      ],
      "digit_colors": [
        {
          "digit": -5,
          "piece": "P_0",
          "color": "#CC79A7"
        },
        {
          "digit": -3,
          "piece": "P_1",
          "color": "#0072B2"
        },
        {
          "digit": -1,
          "piece": "P_2",
          "color": "#56B4E9"
        },
        {
          "digit": 1,
          "piece": "P_3",
          "color": "#D55E00"
        },
        {
          "digit": 3,
          "piece": "P_4",
          "color": "#E69F00"
        },
        {
          "digit": 5,
          "piece": "P_5",
          "color": "#009E73"
        }
      ],
      "data_window": [
        -7.087695998029328,
        7.087695998029328,
        -1.0797121407760748,
        1.0797121407760748
      ],
      "label_centres": [
        [
          -4.5554,
          -0.6888
        ],
        [
          -2.5575,
          -0.6888
        ],
        [
          -0.5595,
          -0.6888
        ],
        [
          1.4384,
          -0.6888
        ],
        [
          3.4364,
          -0.6888
        ],
        [
          5.4344,
          -0.6888
        ]
      ],
      "labels_at_common_offset": true,
      "magnified_contact": [
        0.0,
        0.0
      ],
      "magnified_window": [
        -0.26306389977922917,
        0.26306389977922917,
        -0.26306389977922917,
        0.26306389977922917
      ],
      "magnified_cylinders": 166,
      "magnified_cylinder_depth": 5,
      "magnified_points_per_cylinder": 24096,
      "magnified_pieces": [
        "P_2",
        "P_3"
      ],
      "magnified_label_centres": [
        [
          -0.0213,
          -0.1802
        ],
        [
          0.0205,
          0.1871
        ]
      ]
    }
  ]
}


==> anc/figures/figure_style.py <==
"""Shared plotting style for the figures of the article.

Figures are drawn at the text width of the article (A4 with 27 mm margins,
so 156 mm), and included at that width, so that the font sizes set here are
the printed sizes.  Text uses Computer Modern, matching the Latin Modern
typeface of the article.  The categorical colours are the Okabe--Ito
palette, which remains distinguishable under the common colour-vision
deficiencies.
"""
import numpy as np
import matplotlib as mpl

TEXTWIDTH = 156 / 25.4          # inches

# Okabe--Ito hues (light yellow omitted: too faint on white).
BLUE = '#0072B2'
ORANGE = '#E69F00'
GREEN = '#009E73'
VERMILLION = '#D55E00'
PURPLE = '#CC79A7'
SKY = '#56B4E9'
BLACK = '#000000'
# First-level pieces P_0, P_1, ... in every figure: lightness alternates
# between neighbours (CIELAB L* 61, 46, 70, 54, 71, 58, 0), so adjacent
# pieces stay distinct in grayscale and under colour-vision deficiencies.
PIECE_COLORS = [PURPLE, BLUE, SKY, VERMILLION, ORANGE, GREEN, BLACK]

EXTREME_BLUE = '#164f83'        # extreme first digit m = n - 1
GRID_GRAY = '#777777'

# Marker and label conventions shared by all figures (sizes in pt^2 / pt).
CONTACT_MARKER = dict(marker='o', facecolors='white', edgecolors='black',
                      linewidths=.7, zorder=8)
CONTACT_SIZE = 11               # white contact circles (diameter 3.3 pt)
QUADRATIC_MARKER = dict(marker='D', facecolors='white', edgecolors='black',
                        linewidths=.7, zorder=9)
QUADRATIC_SIZE = 16             # white diamonds marking c_{h,m}
LABEL_FONT = 9                  # piece labels such as P_i: the letter ...
INDEX_FONT = 7                  # ... and its index, set separately (>= 7 pt)
MIN_TEXT_PT = 6.5               # smallest printed text, subscripts included


def apply():
    """Set the rcParams used by every figure script."""
    mpl.rcParams.update({
        'font.family': 'serif',
        'font.serif': ['cmr10'],
        'mathtext.fontset': 'cm',
        'axes.formatter.use_mathtext': True,
        'font.size': 9,
        'axes.titlesize': 9,
        'axes.labelsize': 9,
        'xtick.labelsize': 8,
        'ytick.labelsize': 8,
        'legend.fontsize': 8.5,
        'axes.linewidth': .6,
        'xtick.major.width': .6,
        'ytick.major.width': .6,
        'xtick.major.size': 2.5,
        'ytick.major.size': 2.5,
        'lines.linewidth': .9,
        'pdf.fonttype': 42,
        'ps.fonttype': 42,
        'savefig.facecolor': 'white',
    })


def text_outside_canvas(fig, tol=0.5):
    """Return the drawn texts whose extents leave the figure canvas.

    Checks titles, axis and tick labels (as drawn), annotations, legends and
    figure-level texts.  An empty list means that nothing is cropped when the
    figure is saved without bbox_inches='tight'.
    """
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    box = fig.bbox

    def outside(e):
        return (e.x0 < box.x0 - tol or e.y0 < box.y0 - tol
                or e.x1 > box.x1 + tol or e.y1 > box.y1 + tol)

    bad = []
    for ax in fig.axes:
        for axis in (ax.xaxis, ax.yaxis):
            if ax.axison and axis.get_visible():
                e = axis.get_tightbbox(r)
                if e is not None and outside(e):
                    bad.append(f'{axis.axis_name}-axis labels ({ax.get_label() or "axes"})')
        titles = [ax.title, getattr(ax, '_left_title', None),
                  getattr(ax, '_right_title', None)]
        for t in [t for t in titles if t is not None] + list(ax.texts):
            if t.get_visible() and t.get_text().strip() and outside(t.get_window_extent(r)):
                bad.append(t.get_text())
        leg = ax.get_legend()
        if leg is not None and outside(leg.get_window_extent(r)):
            bad.append('axes legend')
    for t in fig.texts:
        if t.get_visible() and t.get_text().strip() and outside(t.get_window_extent(r)):
            bad.append(t.get_text())
    for leg in fig.legends:
        if outside(leg.get_window_extent(r)):
            bad.append('figure legend')
    return bad


# Colour-vision-deficiency simulation (Machado, Oliveira and Fernandes 2009,
# severity 1), applied in linear RGB; used only to check the figures.
_CVD = {
    'protanopia': np.array([[0.152286, 1.052583, -0.204868],
                            [0.114503, 0.786281, 0.099216],
                            [-0.003882, -0.048116, 1.051998]]),
    'deuteranopia': np.array([[0.367322, 0.860646, -0.227968],
                              [0.280085, 0.672501, 0.047413],
                              [-0.011820, 0.042940, 0.968881]]),
    'tritanopia': np.array([[1.255528, -0.076749, -0.178779],
                            [-0.078411, 0.930809, 0.147602],
                            [0.004733, 0.691367, 0.303900]]),
}


def _to_linear(c):
    return np.where(c <= 0.04045, c / 12.92, ((c + 0.055) / 1.055) ** 2.4)


def _to_srgb(c):
    c = np.clip(c, 0, 1)
    return np.where(c <= 0.0031308, 12.92 * c, 1.055 * c ** (1 / 2.4) - 0.055)


def simulate(rgb, kind):
    """Simulate a colour-vision deficiency ('protanopia', 'deuteranopia',
    'tritanopia') or 'grayscale' on an RGB(A) float image in [0, 1]."""
    img = np.asarray(rgb, dtype=float)[..., :3]
    lin = _to_linear(img)
    if kind == 'grayscale':
        y = lin @ np.array([0.2126, 0.7152, 0.0722])
        out = np.repeat(y[..., None], 3, axis=-1)
    else:
        out = lin @ _CVD[kind].T
    return _to_srgb(out)


def accessibility_sheet(png_in, png_out):
    """Write the original image beside deuteranopia, protanopia, tritanopia
    and grayscale simulations, for visual checks."""
    import matplotlib.pyplot as plt
    import matplotlib.image as mpimg
    img = mpimg.imread(png_in)
    kinds = ['original', 'deuteranopia', 'protanopia', 'tritanopia', 'grayscale']
    h, w = img.shape[:2]
    fig, axes = plt.subplots(len(kinds), 1, figsize=(8, 8 * h / w * len(kinds) * 1.08))
    for ax, k in zip(axes, kinds):
        ax.imshow(img[..., :3] if k == 'original' else simulate(img, k))
        ax.set_title(k, fontsize=9, loc='left')
        ax.axis('off')
    fig.tight_layout()
    fig.savefig(png_out, dpi=150)
    plt.close(fig)


==> anc/figures/piece_geometry/first_digit_figures_metadata.json <==
{
  "definition": "\\widehat{\\mathcal L}_{n,m} = {c: c-m in sum_{j>=1}[-n+1,n-1] c^{-j}}",
  "display": "Largest eligible nonnegative first digit; the first-digit loci overlap.",
  "construction": "Finite zonotope inner slice and facet-shifted geometric-tail outer slice.",
  "arithmetic": "double precision; numerical illustrations, not certified parameter pixels",
  "records": [
    {
      "n": 3,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 2,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 2,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2
      ],
      "extreme_digit_pixels_outside_sqrt_n": 17229,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.4501,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.7071,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 5,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 4,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 4,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4
      ],
      "extreme_digit_pixels_outside_sqrt_n": 16278,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.4145,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.5,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 6,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 5,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 5,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4,
        5
      ],
      "extreme_digit_pixels_outside_sqrt_n": 9645,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.414,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.4472,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 7,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 5,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 5,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4,
        5
      ],
      "extreme_digit_pixels_outside_sqrt_n": 0,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.3535,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.4082,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 12,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 7,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 7,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4,
        5,
        6,
        7
      ],
      "extreme_digit_pixels_outside_sqrt_n": 0,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.2784,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.3015,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 21,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 9,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 9,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ],
      "extreme_digit_pixels_outside_sqrt_n": 0,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.2028,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.2236,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    },
    {
      "n": 100,
      "resolution": 480,
      "infinite_tail_tolerance": 2e-09,
      "max_truncation_depth": 2048,
      "grid_points_with_tail_ambiguity": 0,
      "largest_first_digit_outside_sqrt_n": 20,
      "min_n_minus_1_ceil_2sqrt_n_minus_1": 20,
      "positive_first_digits_outside_sqrt_n": [
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20
      ],
      "extreme_digit_pixels_outside_sqrt_n": 0,
      "max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n": 1.0957,
      "localization_bound_1_plus_1_over_sqrt_n_minus_1": 1.1005,
      "pixels_violating_strip_bound_prop_6_1": 0,
      "plot_not_a_proof": true
    }
  ],
  "annotations": {
    "first_digit_convex_atlas": [
      {
        "n": 3,
        "largest_m_max_outside_sqrt_n": 2,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 2,
        "label_positions": {
          "0": [
            0.391,
            1.859
          ],
          "1": [
            0.135,
            1.618
          ],
          "2": [
            1.276,
            0.381
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          1.5,
          1.322876
        ]
      },
      {
        "n": 5,
        "largest_m_max_outside_sqrt_n": 4,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 4,
        "label_positions": {
          "0": [
            0.472,
            2.385
          ],
          "1": [
            0.168,
            2.074
          ],
          "2": [
            1.39,
            1.96
          ],
          "3": [
            1.872,
            1.618
          ],
          "4": [
            1.454,
            0.586
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          2.5,
          1.322876
        ]
      },
      {
        "n": 6,
        "largest_m_max_outside_sqrt_n": 5,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 5,
        "label_positions": {
          "0": [
            0.495,
            2.611
          ],
          "1": [
            0.181,
            2.276
          ],
          "2": [
            1.409,
            2.194
          ],
          "3": [
            1.88,
            1.901
          ],
          "4": [
            2.344,
            1.409
          ],
          "5": [
            1.355,
            0.488
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          3.0,
          1.0
        ]
      },
      {
        "n": 7,
        "largest_m_max_outside_sqrt_n": 5,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 5,
        "label_positions": {
          "0": [
            0.52,
            2.81
          ],
          "1": [
            0.193,
            2.461
          ],
          "2": [
            0.469,
            2.294
          ],
          "3": [
            1.85,
            2.185
          ],
          "4": [
            2.345,
            1.748
          ],
          "5": [
            2.846,
            0.825
          ],
          "6": [
            1.305,
            0.454
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          3.0,
          1.414214
        ]
      },
      {
        "n": 12,
        "largest_m_max_outside_sqrt_n": 7,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 7,
        "label_positions": {
          "0": [
            0.585,
            3.635
          ],
          "1": [
            0.231,
            3.236
          ],
          "2": [
            0.549,
            3.081
          ],
          "3": [
            0.958,
            2.854
          ],
          "4": [
            2.364,
            2.854
          ],
          "5": [
            2.854,
            2.455
          ],
          "6": [
            3.336,
            1.811
          ],
          "7": [
            3.798,
            0.458
          ],
          "11": [
            1.257,
            0.404
          ],
          "8..10": [
            1.321,
            1.13
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          4.0,
          1.414214
        ]
      },
      {
        "n": 21,
        "largest_m_max_outside_sqrt_n": 9,
        "min_n_minus_1_ceil_2sqrt_n_minus_1": 9,
        "label_positions": {
          "0": [
            0.649,
            4.771
          ],
          "1": [
            0.27,
            4.324
          ],
          "2": [
            0.614,
            4.186
          ],
          "3": [
            1.051,
            3.991
          ],
          "4": [
            1.476,
            3.703
          ],
          "5": [
            1.992,
            3.393
          ],
          "6": [
            3.37,
            3.531
          ],
          "7": [
            3.864,
            3.014
          ],
          "8": [
            4.347,
            2.325
          ],
          "9": [
            4.829,
            1.039
          ],
          "20": [
            1.212,
            0.465
          ],
          "10..19": [
            1.659,
            0.89
          ]
        },
        "labels_outside_the_region": [
          "0"
        ],
        "white_diamond": [
          5.0,
          2.0
        ]
      }
    ],
    "overlapping_first_digit_cells_n7": {
      "n": 7,
      "union_panel": "number of labels m in 0..6 with c in the convex locus",
      "count_label_positions": {
        "1": [
          2.992,
          0.382
        ],
        "2": [
          2.759,
          1.501
        ],
        "3": [
          0.469,
          2.294
        ],
        "4": [
          0.723,
          1.996
        ],
        "5": [
          2.076,
          0.447
        ],
        "6": [
          1.676,
          0.949
        ],
        "7": [
          1.283,
          0.491
        ]
      },
      "max_overlap": 7,
      "max_overlap_outside_sqrt_n": 3,
      "grid_points_outside_sqrt_n_per_label": {
        "0": 447,
        "1": 1390,
        "2": 2587,
        "3": 5251,
        "4": 12271,
        "5": 13420,
        "6": 0
      },
      "witness_diamonds": {
        "1": {
          "c": [
            1.0,
            2.449489742783178
          ],
          "abs_c_squared": 7,
          "eligible_digits_at_nearest_grid_point": [
            1,
            2
          ]
        },
        "2": {
          "c": [
            1.5,
            2.3979157616563596
          ],
          "abs_c_squared": 8,
          "eligible_digits_at_nearest_grid_point": [
            2,
            2
          ]
        },
        "3": {
          "c": [
            2.0,
            2.23606797749979
          ],
          "abs_c_squared": 9,
          "eligible_digits_at_nearest_grid_point": [
            3,
            3
          ]
        },
        "4": {
          "c": [
            2.5,
            1.9364916731037085
          ],
          "abs_c_squared": 10,
          "eligible_digits_at_nearest_grid_point": [
            4,
            4
          ]
        },
        "5": {
          "c": [
            3.0,
            1.4142135623730951
          ],
          "abs_c_squared": 11,
          "eligible_digits_at_nearest_grid_point": [
            5,
            5
          ]
        }
      }
    },
    "normalized_outer_digit_cells": [
      {
        "n": 7,
        "sqrt_1_plus_1_over_D": 1.08012,
        "one_plus_1_over_sqrt_D": 1.40825,
        "max_abs_zeta_in_data": 1.35351,
        "data_inside_band": true,
        "largest_m_max": 5
      },
      {
        "n": 21,
        "sqrt_1_plus_1_over_D": 1.0247,
        "one_plus_1_over_sqrt_D": 1.22361,
        "max_abs_zeta_in_data": 1.20281,
        "data_inside_band": true,
        "largest_m_max": 9
      },
      {
        "n": 100,
        "sqrt_1_plus_1_over_D": 1.00504,
        "one_plus_1_over_sqrt_D": 1.1005,
        "max_abs_zeta_in_data": 1.0957,
        "data_inside_band": true,
        "largest_m_max": 20
      }
    ]
  }
}


==> anc/figures/piece_geometry/first_digit_geometry.py <==
"""First-digit convex relaxations for collinear connectedness loci.

Figures 2, 3 and 5 of the article.

Run:  python3 first_digit_geometry.py [--resolution 480]

Requires Python 3 with NumPy and Matplotlib.  A C++17 compiler (g++) is
needed only when a grid is not cached: zonotope_grid.cpp is then compiled
into a temporary directory, run there, and removed.  No internet required.

We test c = m + sum_{j>=1} d_j c^(-j), |d_j| <= n-1, with real tail digits.
An adaptive finite zonotope supplies inner horizontal slices.  Its facet
inequalities are shifted by the explicit remaining-tail radius to enclose
the infinite zonotope.  The grids convex_first_digits_n{n}_r{res}.npz store,
for every pixel of the first quadrant, the smallest and largest eligible
first digit (inner and outer slices).  All plots are floating-point
illustrations, not certificates.

The figures are drawn at the text width of the article with the shared
style of ../figure_style.py, so the sizes set here are the printed sizes.
Every number printed in a figure is computed below, either from the grids
or from the closed forms quoted from the article, and is recorded in the
metadata file.

Outputs, in this directory:
  overlapping_first_digit_cells_n7.pdf/.png   Figure 2
  first_digit_convex_atlas.pdf/.png           Figure 3
  normalized_outer_digit_cells.pdf/.png       Figure 5
  first_digit_figures_metadata.json
"""
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
sys.dont_write_bytecode = True          # leave no __pycache__ in the sources
for _path in (ROOT.parent, ROOT):
    if str(_path) not in sys.path:
        sys.path.insert(0, str(_path))

import argparse                                                  # noqa: E402
import logging                                                   # noqa: E402
import re                                                   # noqa: E402
import json                                                      # noqa: E402
import math                                                      # noqa: E402
import subprocess                                                # noqa: E402
import tempfile                                                  # noqa: E402
import numpy as np                                               # noqa: E402
import matplotlib as mpl                                         # noqa: E402
mpl.use('Agg')
import matplotlib.pyplot as plt                                  # noqa: E402
from matplotlib.lines import Line2D                              # noqa: E402
from matplotlib.patches import Patch                             # noqa: E402
from matplotlib.textpath import TextPath                         # noqa: E402
from matplotlib.font_manager import FontProperties               # noqa: E402
from matplotlib.transforms import ScaledTranslation              # noqa: E402
import figure_style as fs                                        # noqa: E402

fs.apply()
logging.getLogger('fontTools').setLevel(logging.ERROR)   # font timestamps
EXTREME = fs.EXTREME_BLUE
UNIT_GRAY = fs.GRID_GRAY
LABEL_SIZE = 7.5                          # numbers printed inside bands
NOTE_SIZE = 8                             # in-panel notes (no scripts)
SCRIPT_BASE = 9.3                         # texts with sub/superscripts:
                                          # scripts print at 0.7 x 9.3 = 6.5 pt
SHELL_BLUE = '#5c84a8'                    # EXTREME_BLUE tint, CIELAB L* 53.5
DIAMOND_PT = math.sqrt(fs.QUADRATIC_SIZE) # legend marker size (diameter, pt)
PDF_META = {'CreationDate': None}         # byte-reproducible PDF output
ARC_DASH = (0, (3.6, 2.0))                # |c| = sqrt(n) in every figure
DOTS = (0, (1, 1.4))                      # |zeta| = 1 + 1/sqrt(n-1)


# --------------------------------------------------------------------------
# Grids
# --------------------------------------------------------------------------
class ZonotopeHelper:
    """Run zonotope_grid.cpp, compiled into a temporary directory on first use."""

    def __init__(self):
        self._tmp = None

    def run(self, n, res, lim):
        if self._tmp is None:
            self._tmp = tempfile.TemporaryDirectory(prefix='zonotope_grid_')
            exe = Path(self._tmp.name) / 'zonotope_grid'
            subprocess.run(['g++', '-O3', '-std=c++17',
                            str(ROOT / 'zonotope_grid.cpp'), '-o', str(exe)],
                           check=True)
        tmp = Path(self._tmp.name)
        raw = tmp / f'grid_n{n}.bin'
        subprocess.run([str(tmp / 'zonotope_grid'), str(n), str(res), str(lim),
                        str(lim), str(raw)], check=True)
        a = np.fromfile(raw, np.int16).reshape(res, res, 4)
        raw.unlink()
        return a

    def close(self):
        if self._tmp is not None:
            self._tmp.cleanup()
            self._tmp = None


def grid(n, res, helper):
    """Cached grid for alphabet size n; computed (and cached) if missing."""
    lim = 1 + np.sqrt(n - 1) + .04
    name = ROOT / f'convex_first_digits_n{n}_r{res}.npz'
    if name.exists():
        with np.load(name) as z:
            return {k: z[k] for k in z.files}
    a = helper.run(n, res, lim)
    x = (np.arange(res) + .5) * lim / res
    data = {'x': x, 'y': x, 'lower_inner': a[:, :, 0], 'upper_inner': a[:, :, 1],
            'lower_outer': a[:, :, 2], 'upper_outer': a[:, :, 3],
            'n': np.array(n), 'limit': np.array(lim)}
    np.savez_compressed(name, **data)
    return data


def ceil_2sqrt(h):
    """Exact integer ceil(2*sqrt(h)) for h >= 1."""
    return math.isqrt(4 * h - 1) + 1


def exterior_bound(n):
    """min{n-1, ceil(2 sqrt(n-1))}: largest positive first digit outside
    |c| = sqrt(n) (Theorem 6.2 of the article)."""
    return min(n - 1, ceil_2sqrt(n - 1))


def quadratic_label(h, m):
    """c_{h,m} = (m+1+i sqrt(4h-(m-1)^2))/2, |c|^2 = h+m (eq. (6.9))."""
    return complex((m + 1) / 2, math.sqrt(4 * h - (m - 1) ** 2) / 2)


def fields(data):
    """Pixel coordinates and the eligible-digit data of a grid."""
    x = data['x']
    xx, yy = np.meshgrid(x, x)
    lo = data['lower_inner'].astype(int)
    hi = data['upper_inner'].astype(int)
    present = lo <= hi
    return x, xx, yy, lo, hi, present


def summarize(data):
    n = int(data['n'])
    h = n - 1
    x, xx, yy, lo, hi, _ = fields(data)
    r2 = xx * xx + yy * yy
    outer = r2 >= n
    present = data['upper_outer'] >= data['lower_outer']
    uncertain = ((data['upper_inner'] != data['upper_outer'])
                 | (data['lower_inner'] != data['lower_outer']))
    ext = data['upper_outer'] == h
    occurring = [m for m in range(1, h + 1)
                 if (outer & present & (data['lower_outer'] <= m)
                     & (data['upper_outer'] >= m)).any()]
    zeta = np.sqrt(r2[outer & present]) / np.sqrt(h)
    # Proposition 6.1 at every eligible pixel: |m - 2a| <= h/(r-1)^2 for the
    # smallest and largest eligible digits (the condition is convex in m).
    r = np.sqrt(r2)
    slack = h / (r - 1) ** 2 - np.maximum(abs(lo - 2 * xx), abs(hi - 2 * xx))
    eligible = lo <= hi
    return {'n': n, 'resolution': len(x), 'infinite_tail_tolerance': 2e-9,
            'max_truncation_depth': 2048,
            'grid_points_with_tail_ambiguity': int(uncertain.sum()),
            'largest_first_digit_outside_sqrt_n':
                int(data['upper_outer'][outer & present].max()),
            'min_n_minus_1_ceil_2sqrt_n_minus_1': exterior_bound(n),
            'positive_first_digits_outside_sqrt_n': occurring,
            'extreme_digit_pixels_outside_sqrt_n': int((outer & ext).sum()),
            'max_abs_c_over_sqrt_n_minus_1_outside_sqrt_n': round(float(zeta.max()), 4),
            'localization_bound_1_plus_1_over_sqrt_n_minus_1':
                round(1 + 1 / math.sqrt(h), 4),
            'pixels_violating_strip_bound_prop_6_1': int((eligible & (slack < -1e-9)).sum()),
            'plot_not_a_proof': True}


# --------------------------------------------------------------------------
# Drawing helpers
# --------------------------------------------------------------------------
def padded(x, field):
    """Extend a pixel-centre field to the axes x = 0 and y = 0 by repeating
    the first row and column, so that filled contours reach the axes."""
    xp = np.r_[0., x]
    fp = np.vstack([field[:1], field])
    fp = np.hstack([fp[:, :1], fp])
    return xp, fp


def fill_mask(ax, x, mask, color, zorder=1, seam=.3):
    """Fill a boolean pixel mask as a vector region, with boundaries at the
    mid-points between pixel centres.  A hairline stroke in the fill colour
    closes the seams between adjacent regions."""
    xp, mp = padded(x, mask.astype(float))
    if mp.max() > .5:
        cs = ax.contourf(xp, xp, mp, levels=[.5, 2], colors=[color], zorder=zorder)
        if seam:
            cs.set_edgecolor(color)
            cs.set_linewidth(seam)


def fill_levels(ax, x, field, colors, zorder=1):
    """Fill each level set {field == k}, k = 0, 1, ..., once."""
    for k, color in enumerate(colors):
        if color is not None:
            fill_mask(ax, x, field == k, color, zorder)


def outline_mask(ax, x, mask, color, lw, zorder=3, within=None, **kw):
    """Boundary of a boolean pixel mask; with `within`, only the parts of
    the boundary inside that region (e.g. separators between bands)."""
    xp, mp = padded(x, mask.astype(float))
    if within is not None:
        mp = np.ma.masked_where(~padded(x, within)[1].astype(bool), mp)
    if mp.max() > .5 and mp.min() < .5:
        ax.contour(xp, xp, mp, levels=[.5], colors=[color], linewidths=lw,
                   zorder=zorder, **kw)


def arc(ax, r, **kw):
    """The quarter circle |c| = r in the first quadrant."""
    t = np.linspace(0, np.pi / 2, 600)
    return ax.plot(r * np.cos(t), r * np.sin(t), **kw)


def fit_centres(mask, half_h, half_w):
    """Pixels (i, j) such that the box of rows i-half_h..i+half_h and columns
    j-half_w..j+half_w lies inside the array and inside mask."""
    H, W = mask.shape
    S = np.zeros((H + 1, W + 1), np.int64)
    S[1:, 1:] = mask.astype(np.int64).cumsum(0).cumsum(1)
    i, j = np.arange(H), np.arange(W)
    i0, i1, j0, j1 = i - half_h, i + half_h + 1, j - half_w, j + half_w + 1
    ok = ((i0 >= 0) & (i1 <= H))[:, None] & ((j0 >= 0) & (j1 <= W))[None, :]
    i0, i1 = np.clip(i0, 0, H), np.clip(i1, 0, H)
    j0, j1 = np.clip(j0, 0, W), np.clip(j1, 0, W)
    total = S[i1][:, j1] - S[i0][:, j1] - S[i1][:, j0] + S[i0][:, j0]
    return ok & (total == (2 * half_h + 1) * (2 * half_w + 1))


def label_site(mask, half_h, half_w, prefer=None, max_margin=80):
    """Centre pixel of a box that fits inside mask with the widest margin,
    restricted to `prefer` when possible.  None when no box fits."""
    for region in ([prefer] if prefer is not None else []) + [None]:
        best = None
        for k in range(max_margin + 1):
            f = fit_centres(mask, half_h + k, half_w + k)
            if region is not None:
                f &= region
            if not f.any():
                break
            best = f
        if best is not None:
            rows, cols = np.nonzero(best)
            q = np.argmin((rows - rows.mean()) ** 2 + (cols - cols.mean()) ** 2)
            return int(rows[q]), int(cols[q])
    return None


def pixels_per_point(fig, ax, res):
    """Grid pixels per printed point in a square axes showing the full grid."""
    return res / (ax.get_position().width * fig.get_size_inches()[0] * 72)


def glyph_box(text, size):
    """Tight glyph box (x0, y0, x1, y1) of `text`, in points, relative to the
    start of its baseline."""
    e = TextPath((0, 0), text, size=size, prop=FontProperties(size=size)).get_extents()
    return e.x0, e.y0, e.x1, e.y1


def centred_text(fig, ax, X, Y, text, size, color='black'):
    """Draw `text` with the centre of its glyph box at the data point (X, Y)."""
    x0, y0, x1, y1 = glyph_box(text, size)
    shift = ScaledTranslation(-(x0 + x1) / 144, -(y0 + y1) / 144, fig.dpi_scale_trans)
    return ax.text(X, Y, text, fontsize=size, color=color, ha='left',
                   va='baseline', transform=ax.transData + shift, zorder=7)


def half_box(fig, ax, text, size, res, rotation=0, bbox=None):
    """Half height and half width, in grid pixels, of a label: the tight
    glyph box, or the drawn extent for rotated or boxed labels."""
    if rotation == 0 and bbox is None:
        x0, y0, x1, y1 = glyph_box(text, size)
        ppp = pixels_per_point(fig, ax, res)
        return (y1 - y0) / 2 * ppp, (x1 - x0) / 2 * ppp
    t = ax.text(0, 0, text, fontsize=size, rotation=rotation, bbox=bbox)
    bb = t.get_window_extent(fig.canvas.get_renderer())
    t.remove()
    px = res / ax.get_window_extent(fig.canvas.get_renderer()).width
    return bb.height * px / 2, bb.width * px / 2


def clear_of(fig, ax, x, xx, yy, arcs=(), points=(), boxes=(), spine=4.0,
             arc_gap=1.8, point_gap=5.0, box_gap=2.0):
    """Pixels at least `spine` pt from the axes, `arc_gap` pt from the arcs
    |c| = r for r in `arcs`, `point_gap` pt from the marker centres in
    `points` and `box_gap` pt from the drawn texts in `boxes`."""
    unit = (x[1] - x[0]) * pixels_per_point(fig, ax, len(x))   # data per pt
    ok = (xx > spine * unit) & (yy > spine * unit)
    r = np.hypot(xx, yy)
    for a in arcs:
        ok &= np.abs(r - a) > arc_gap * unit
    for p in points:
        ok &= np.hypot(xx - p.real, yy - p.imag) > point_gap * unit
    renderer = fig.canvas.get_renderer()
    for t in boxes:
        bb = t.get_window_extent(renderer).transformed(ax.transData.inverted())
        g = box_gap * unit
        ok &= ~((xx > bb.x0 - g) & (xx < bb.x1 + g) & (yy > bb.y0 - g) & (yy < bb.y1 + g))
    return ok


def place_inside(fig, ax, x, mask, text, color, prefer=None, size=LABEL_SIZE,
                 pad=.7, rotation=0, bbox=None):
    """Print `text` inside the pixel region `mask`, where its box (enlarged by
    `pad` pt) fits with the widest margin, within `prefer` if possible.
    Returns the text artist, or None if the box fits nowhere."""
    res = len(x)
    hh, hw = half_box(fig, ax, text, size, res, rotation, bbox)
    p = pad * pixels_per_point(fig, ax, res)
    site = label_site(mask, int(math.ceil(hh + p)), int(math.ceil(hw + p)), prefer)
    if site is None:
        return None
    i, j = site
    if rotation == 0 and bbox is None:
        return centred_text(fig, ax, x[j], x[i], text, size, color)
    return ax.text(x[j], x[i], text, fontsize=size, color=color, ha='center',
                   va='center', rotation=rotation, zorder=7, bbox=bbox)


def place_rim(fig, ax, x, xx, yy, band, free, text, size=LABEL_SIZE, pad=.7,
              min_leader=2.2):
    """Label a band that is too thin for its number from outside: the number
    is set in `free` just beyond the outermost pixel of the band (the tip of
    its tooth), with a short leader line to that tip."""
    res = len(x)
    rows, cols = np.nonzero(band)
    if not len(rows):
        return None
    r = np.hypot(xx, yy)
    q = np.argmax(r[rows, cols])
    ai, aj = rows[q], cols[q]
    hh, hw = half_box(fig, ax, text, size, res)
    ppp = pixels_per_point(fig, ax, res)
    fits = fit_centres(free, int(math.ceil(hh + pad * ppp)), int(math.ceil(hw + pad * ppp)))
    phi0 = math.atan2(yy[ai, aj], xx[ai, aj])

    def leader_start(i, j):
        # Point where the segment from the label centre to the tooth tip
        # leaves the glyph box enlarged by 0.8 pt; its distance to the tip.
        v = np.array([ai - i, aj - j], float)
        s = min((hh + .8 * ppp) / max(abs(v[0]), 1e-9),
                (hw + .8 * ppp) / max(abs(v[1]), 1e-9), 1)
        return np.array([i, j]) + s * v, (1 - s) * np.hypot(*v)

    for length in np.arange(0, 40, .25) * ppp:
        for dphi in (0, 12, -12, 24, -24, 36, -36, 50, -50):
            phi = phi0 + math.radians(dphi)
            i = int(round(ai + length * math.sin(phi)))
            j = int(round(aj + length * math.cos(phi)))
            if (0 <= i < res and 0 <= j < res and fits[i, j]
                    and leader_start(i, j)[1] >= min_leader * ppp):
                break
        else:
            continue
        break
    else:
        return None
    t = centred_text(fig, ax, x[j], x[i], text, size)
    (si, sj), _ = leader_start(i, j)
    y0, x0 = np.interp([si, sj], np.arange(res), x)
    ax.plot([x0, x[aj]], [y0, x[ai]], color='black', lw=.5, zorder=7,
            solid_capstyle='butt')
    return t


def place_along(fig, ax, x, xx, yy, mask, text, size, pad=.5, box_pad=.12):
    """Print `text` inside `mask`, set along the circles |c| = const (for
    the thin ring of confined labels around the extreme locus), keeping
    `box_pad` (in units of the font size) plus `pad` pt clear around the
    glyphs.  Returns the text artist or None."""
    res = len(x)
    ppp = pixels_per_point(fig, ax, res)
    x0, y0, x1, y1 = glyph_box(text, size)
    extra = box_pad * size + pad
    rows, cols = np.nonzero(mask)
    rows, cols = rows[::2], cols[::2]
    if not len(rows):
        return None
    angle = np.arctan2(yy[rows, cols], xx[rows, cols]) - np.pi / 2
    u, v = np.meshgrid(np.linspace(-1, 1, 11), np.linspace(-1, 1, 5))
    u, v = u.ravel(), v.ravel()
    best = None
    for k in range(40):
        hw = ((x1 - x0) / 2 + extra) * ppp + k
        hh = ((y1 - y0) / 2 + extra) * ppp + k
        cj = cols[:, None] + hw * u * np.cos(angle)[:, None] - hh * v * np.sin(angle)[:, None]
        ci = rows[:, None] + hw * u * np.sin(angle)[:, None] + hh * v * np.cos(angle)[:, None]
        cj, ci = np.rint(cj).astype(int), np.rint(ci).astype(int)
        inside = (cj >= 0) & (cj < res) & (ci >= 0) & (ci < res)
        ok = inside.all(1)
        ok[ok] = mask[ci[ok], cj[ok]].all(1)
        if not ok.any():
            break
        rows, cols, angle = rows[ok], cols[ok], angle[ok]
        best = (rows, cols, angle)
    if best is None:
        return None
    rows, cols, angle = best
    q = np.argmin((rows - rows.mean()) ** 2 + (cols - cols.mean()) ** 2)
    return ax.text(x[cols[q]], x[rows[q]], text, fontsize=size, ha='center',
                   va='center', rotation=math.degrees(angle[q]),
                   rotation_mode='anchor', zorder=7)


def position(t):
    """Data position of a placed label, for the metadata."""
    if t is None:
        return None
    return [round(float(v), 3) for v in t.get_position()]


def report_missing(where, placed):
    """Warn about labels that found no room (possible on coarse grids)."""
    missing = [k for k, t in placed.items() if t is None]
    if missing:
        print(f'warning: {where}: no room for the labels {missing}', file=sys.stderr)


def axes_grid(fig, rows, cols, left, bottom, side, hgap, vgap):
    """Square axes laid out row by row from the top, sizes in inches."""
    W, H = fig.get_size_inches()
    axes = []
    for r in range(rows):
        for c in range(cols):
            x0 = left + c * (side + hgap)
            y0 = bottom + (rows - 1 - r) * (side + vgap)
            axes.append(fig.add_axes([x0 / W, y0 / H, side / W, side / H]))
    return axes


def style_axes(ax, lim, ticks):
    """Equal-aspect first-quadrant axes [0, lim]^2 with open top and right."""
    ax.set_xlim(0, lim)
    ax.set_ylim(0, lim)
    ax.set_aspect('equal')
    ax.set_xticks(ticks)
    ax.set_yticks(ticks)
    ax.tick_params(pad=1.5)
    ax.spines[['top', 'right']].set_visible(False)


def printed_size(t):
    """Smallest printed size of a text in pt: mathtext sets sub- and
    superscripts at 0.7 times the font size."""
    script = re.search(r'\$[^$]*[_^][^$]*\$', t.get_text()) is not None
    return t.get_fontsize() * (.7 if script else 1)


def save(fig, stem):
    """Check that no text is cropped or printed below fs.MIN_TEXT_PT, then
    write the PDF and a 300 dpi PNG."""
    bad = fs.text_outside_canvas(fig)
    if bad:
        raise RuntimeError(f'{stem}: text outside the canvas: {bad}')
    small = sorted({(t.get_text(), round(printed_size(t), 2))
                    for t in fig.findobj(mpl.text.Text)
                    if t.get_visible() and t.get_text().strip()
                    and printed_size(t) < fs.MIN_TEXT_PT - 1e-9})
    if small:
        raise RuntimeError(f'{stem}: text printed below {fs.MIN_TEXT_PT} pt: {small}')
    fig.savefig(ROOT / f'{stem}.pdf', metadata=PDF_META)
    fig.savefig(ROOT / f'{stem}.png', dpi=300)
    plt.close(fig)


# --------------------------------------------------------------------------
# Figure 3: atlas of m_max
# --------------------------------------------------------------------------
def atlas_palette(n):
    """Colour of each value m_max = 0, ..., n-1, and the first blue value.

    With M = min{n-1, ceil(2 sqrt(n-1))}, the largest label that occurs at
    non-real parameters outside |c| = sqrt(n) (Theorem 6.2): grays, light to
    dark (CIELAB L* 94 to 66), for m_max <= min{M, n-2}; one light blue
    (L* 53.5) for M < m_max < n-1, the labels confined inside |c| = sqrt(n),
    present only when n >= 8; dark blue (L* 33) for the extreme label
    m_max = n-1.  The lightness decreases with m_max, so the order survives
    grayscale printing.
    """
    h = n - 1
    top_gray = min(exterior_bound(n), h - 1)
    k = top_gray + 1
    grays = np.linspace(.93, .63, k) if k > 1 else np.array([.8])
    colors = [(g, g, g) for g in grays]
    colors += [mpl.colors.to_rgb(SHELL_BLUE)] * (h - 1 - top_gray)
    colors.append(mpl.colors.to_rgb(EXTREME))
    return colors, top_gray + 1


def atlas(records, notes):
    """Figure 3: m_max in the first quadrant for six alphabet sizes."""
    W = fs.TEXTWIDTH
    left, hgap, right = .40, .27, .03
    side = (W - left - 2 * hgap - right) / 3
    bottom, vgap, top = .56, .42, .21
    H = bottom + 2 * side + vgap + top
    fig = plt.figure(figsize=(W, H))
    axes = axes_grid(fig, 2, 3, left, bottom, side, hgap, vgap)
    ticks = {3: [0, 1, 2], 5: [0, 1, 2, 3], 6: [0, 1, 2, 3], 7: [0, 1, 2, 3],
             12: [0, 2, 4], 21: [0, 2, 4]}
    panel_notes = []
    for i, (n, data) in enumerate(records.items()):
        ax = axes[i]
        h = n - 1
        M = exterior_bound(n)
        x, xx, yy, lo, hi, present = fields(data)
        lim = float(data['limit'])
        r2 = xx * xx + yy * yy
        F = np.where(present & (hi >= 0), hi, -1)
        colors, first_blue = atlas_palette(n)
        fill_levels(ax, x, F, colors)
        # Separators between the gray levels and around the blue region;
        # the light-blue levels and the extreme level are not subdivided.
        for k in range(1, first_blue + 1):
            outline_mask(ax, x, F >= k, '#4d4d4d', .5, zorder=2, within=F >= 0)
        outline_mask(ax, x, F >= 0, 'black', .6, zorder=3)
        arc(ax, 1, color=UNIT_GRAY, lw=.6, zorder=4)
        arc(ax, np.sqrt(n), color='black', lw=.8, ls=ARC_DASH, zorder=5)
        cq = quadratic_label(h, M)
        ax.scatter([cq.real], [cq.imag], s=fs.QUADRATIC_SIZE, **fs.QUADRATIC_MARKER)
        style_axes(ax, lim, ticks[n])
        ax.set_title(f'({chr(97 + i)})  $n={n}$', loc='left', pad=3)
        if i % 3 == 0:
            ax.set_ylabel(r'$\operatorname{Im}c$', labelpad=2)
        if i >= 3:
            ax.set_xlabel(r'$\operatorname{Re}c$', labelpad=1)
        # The largest m_max at grid points outside |c| = sqrt(n).
        top_out = int(F[(r2 >= n) & (F >= 0)].max())
        note = ax.text(.985, .985, rf'$|c|\geq\sqrt{{{n}}}$:' '\n'
                       rf'$m\leq{top_out}$', transform=ax.transAxes,
                       ha='right', va='top', fontsize=NOTE_SIZE, linespacing=1.25)
        # Value of m_max printed in every band: inside the band where the
        # number fits (preferably outside the dashed arc), otherwise just
        # beyond the tip of the band's tooth on the outer boundary.
        keep = clear_of(fig, ax, x, xx, yy, arcs=[np.sqrt(n)], points=[cq])
        placed, thin = {}, []
        for k in range(first_blue):
            placed[str(k)] = place_inside(fig, ax, x, (F == k) & keep, str(k),
                                          'black', prefer=r2 >= n)
            if placed[str(k)] is None:
                thin.append(k)
        placed[str(h)] = place_inside(fig, ax, x, (F == h) & keep, str(h), 'white')
        if first_blue < h:
            shell = (F >= first_blue) & (F < h)
            levels = list(range(first_blue, h))
            text = (','.join(map(str, levels)) if len(levels) <= 3
                    else rf'{levels[0]},\ldots,{levels[-1]}')
            near = clear_of(fig, ax, x, xx, yy, arcs=[np.sqrt(n)], spine=2,
                            boxes=[t for t in placed.values() if t is not None])
            placed[f'{first_blue}..{h - 1}'] = place_along(
                fig, ax, x, xx, yy, shell & near, f'${text}$', 7, pad=.25,
                box_pad=.06)
        for k in thin:
            drawn = [note] + [t for t in placed.values() if t is not None]
            free = (F < 0) & (r2 > 1) & clear_of(fig, ax, x, xx, yy, points=[cq],
                                                  boxes=drawn)
            placed[str(k)] = place_rim(fig, ax, x, xx, yy, F == k, free, str(k))
        report_missing(f'atlas n={n}', placed)
        panel_notes.append({'n': n, 'largest_m_max_outside_sqrt_n': top_out,
                            'min_n_minus_1_ceil_2sqrt_n_minus_1': M,
                            'label_positions': {k: position(t) for k, t in placed.items()},
                            'labels_outside_the_region': [str(k) for k in thin],
                            'white_diamond': [round(cq.real, 6), round(cq.imag, 6)]})
    handles = [Patch(facecolor=EXTREME, edgecolor='none', label=r'$m_{\max}=n-1$'),
               Patch(facecolor=SHELL_BLUE, edgecolor='none',
                     label=r'$\lceil2\sqrt{n-1}\rceil<m_{\max}<n-1$'),
               Line2D([0], [0], color='black', lw=.8, ls=ARC_DASH,
                      label=r'$|c|=\sqrt{n}$'),
               Line2D([0], [0], color=UNIT_GRAY, lw=.6, label=r'$|c|=1$'),
               Line2D([0], [0], lw=0, marker='D', markersize=DIAMOND_PT,
                      markerfacecolor='white', markeredgecolor='black',
                      markeredgewidth=.7,
                      label=r'$c_{n-1,m}$')]
    fig.legend(handles=handles, loc='lower center', ncol=5, frameon=False,
               bbox_to_anchor=(.5, 0), handlelength=1.6, columnspacing=1.2,
               handletextpad=.5, borderaxespad=.1, fontsize=SCRIPT_BASE)
    notes['first_digit_convex_atlas'] = panel_notes
    save(fig, 'first_digit_convex_atlas')


# --------------------------------------------------------------------------
# Figure 2: the seven nonnegative loci for n = 7
# --------------------------------------------------------------------------
def overlapping_cells(data, notes):
    """Figure 2: the convex loci m = 0, ..., n-1 for n = 7 against their
    union; the first panel numbers the loci containing each parameter."""
    n = int(data['n'])
    h = n - 1
    x, xx, yy, lo, hi, present = fields(data)
    lim = float(data['limit'])
    r2 = xx * xx + yy * yy
    union = present & (hi >= 0)
    count = np.where(union, hi - np.maximum(lo, 0) + 1, 0)
    W = fs.TEXTWIDTH
    left, hgap, right = .40, .17, .03
    side = (W - left - 3 * hgap - right) / 4
    bottom, vgap, top = .52, .325, .18
    H = bottom + 2 * side + vgap + top
    fig = plt.figure(figsize=(W, H))
    axes = axes_grid(fig, 2, 4, left, bottom, side, hgap, vgap)
    witness, outside = {}, {}
    count_levels = int(count.max())
    gray_of = {k: (g, g, g) for k, g in
               zip(range(1, count_levels + 1), np.linspace(.9, .45, count_levels))}
    for j, ax in enumerate(axes):
        m = j - 1
        if j == 0:
            fill_levels(ax, x, count, [None] + [gray_of[k] for k in range(1, count_levels + 1)])
            for k in range(2, count_levels + 1):
                outline_mask(ax, x, count >= k, '#4d4d4d', .5, zorder=2, within=union)
            outline_mask(ax, x, union, 'black', .6)
        else:
            cell = present & (lo <= m) & (hi >= m)
            outside[m] = int((cell & (r2 >= n)).sum())
            fill_mask(ax, x, union, '#e3e3e3')
            outline_mask(ax, x, union, '#6e6e6e', .5, zorder=2)
            fill_mask(ax, x, cell, EXTREME, zorder=2)
            outline_mask(ax, x, cell, 'black', .6)
        arc(ax, 1, color=UNIT_GRAY, lw=.6, zorder=4)
        arc(ax, np.sqrt(n), color='black', lw=.8, ls=ARC_DASH, zorder=5)
        style_axes(ax, lim, [0, 1, 2, 3])
        ax.set_title(f'({chr(97 + j)})  ' + ('union' if j == 0 else f'$m={m}$'),
                     loc='left', pad=3)
        if j % 4 == 0:
            ax.set_ylabel(r'$\operatorname{Im}c$', labelpad=2)
        if j >= 4:
            ax.set_xlabel(r'$\operatorname{Re}c$', labelpad=1)
        if 1 <= m <= exterior_bound(n):
            # c_{h,m} lies in L_{n,m} (Theorem 6.2); record the eligible
            # digits of the grid point nearest to it.
            c = quadratic_label(h, m)
            ax.scatter([c.real], [c.imag], s=fs.QUADRATIC_SIZE, **fs.QUADRATIC_MARKER)
            iy, ix = (int(np.argmin(abs(x - v))) for v in (c.imag, c.real))
            witness[m] = {'c': [c.real, c.imag], 'abs_c_squared': h + m,
                          'eligible_digits_at_nearest_grid_point':
                              [int(lo[iy, ix]), int(hi[iy, ix])]}
        if m == h and outside[m] == 0:
            ax.text(.97, .97, 'no non-real point\n' rf'with $|c|\geq\sqrt{{{n}}}$',
                    transform=ax.transAxes, ha='right', va='top',
                    fontsize=NOTE_SIZE, linespacing=1.2)
    # Overlap numbers in the first panel.
    keep = clear_of(fig, axes[0], x, xx, yy, arcs=[np.sqrt(n)])
    placed, thin = {}, []
    for k in range(1, count_levels + 1):
        placed[str(k)] = place_inside(fig, axes[0], x, (count == k) & keep, str(k),
                                      'black' if k < count_levels else 'white')
        if placed[str(k)] is None:
            thin.append(k)
    for k in thin:
        drawn = [t for t in placed.values() if t is not None]
        free = ~union & (r2 > 1) & clear_of(fig, axes[0], x, xx, yy, boxes=drawn)
        placed[str(k)] = place_rim(fig, axes[0], x, xx, yy, count == k, free, str(k))
    report_missing('overlap counts', placed)
    placed = {k: position(t) for k, t in placed.items()}
    fig.legend(handles=[
        Patch(facecolor=EXTREME, edgecolor='black', lw=.6,
              label=r'$\widehat{\mathcal{L}}_{7,m}$'),
        Patch(facecolor='#e3e3e3', edgecolor='#6e6e6e', lw=.5,
              label=r'union, $m=0,\ldots,6$'),
        Line2D([0], [0], color='black', lw=.8, ls=ARC_DASH, label=r'$|c|=\sqrt{7}$'),
        Line2D([0], [0], color=UNIT_GRAY, lw=.6, label=r'$|c|=1$'),
        Line2D([0], [0], lw=0, marker='D', markersize=DIAMOND_PT, markerfacecolor='white',
               markeredgecolor='black', markeredgewidth=.7,
               label=r'$c_{6,m}\in\mathcal{L}_{7,m}$, $|c|^2=6+m$')],
        loc='lower center', ncol=5, frameon=False, bbox_to_anchor=(.5, 0),
        handlelength=1.6, columnspacing=1.1, handletextpad=.45, borderaxespad=.1,
        fontsize=SCRIPT_BASE)
    notes['overlapping_first_digit_cells_n7'] = {
        'n': n, 'union_panel': 'number of labels m in 0..6 with c in the convex locus',
        'count_label_positions': placed, 'max_overlap': count_levels,
        'max_overlap_outside_sqrt_n': int(count[r2 >= n].max()),
        'grid_points_outside_sqrt_n_per_label': outside,
        'witness_diamonds': witness}
    save(fig, 'overlapping_first_digit_cells_n7')


# --------------------------------------------------------------------------
# Figure 5: normalized outer geometry
# --------------------------------------------------------------------------
def normalized(records, notes):
    """Figure 5: the loci outside |c| = sqrt(n) in zeta = c/sqrt(n-1), with
    the arcs bounding the localization band sqrt(1+1/h) <= |zeta| < 1+1/sqrt(h)
    of (6.14): |c| = sqrt(n) (dashed) and |zeta| = 1+1/sqrt(h) (dotted)."""
    W = fs.TEXTWIDTH
    left, hgap, right = .42, .22, .03
    side = (W - left - 2 * hgap - right) / 3
    bottom, top = .62, .2
    H = bottom + side + top
    fig = plt.figure(figsize=(W, H))
    axes = axes_grid(fig, 1, 3, left, bottom, side, hgap, 0)
    vmax = 2.1
    cmap = mpl.colors.LinearSegmentedColormap.from_list(
        'm_over_sqrtD', [(.93, .93, .93), (.18, .18, .18)])
    norm = mpl.colors.Normalize(0, vmax)
    out = []
    for i, (ax, n) in enumerate(zip(axes, [7, 21, 100])):
        d = records[n]
        h = n - 1
        sqrt_h = math.sqrt(h)
        x, xx, yy, lo, hi, present = fields(d)
        r2 = xx * xx + yy * yy
        F = np.where(present & (r2 >= n) & (hi >= 0), hi, -1)
        z = x / sqrt_h
        r_in, r_out = math.sqrt(1 + 1 / h), 1 + 1 / sqrt_h
        fill_levels(ax, z, F, [cmap(norm(k / sqrt_h)) for k in range(int(F.max()) + 1)])
        # Outline of the loci except along |c| = sqrt(n), which the dashed
        # arc marks.
        outline_mask(ax, z, F >= 0, 'black', .5, zorder=3, within=r2 >= n)
        arc(ax, 1, color=UNIT_GRAY, lw=.6, zorder=4)
        arc(ax, r_in, color='black', lw=.8, ls=ARC_DASH, zorder=5)
        arc(ax, r_out, color='black', lw=.8, ls=DOTS, zorder=5)
        ax.set_xlim(0, 1.46)
        ax.set_ylim(0, 1.46)
        ax.set_aspect('equal')
        ax.set_xticks([0, .5, 1], labels=['0', '0.5', '1'])
        ax.set_yticks([0, .5, 1], labels=['0', '0.5', '1'])
        ax.tick_params(pad=1.5)
        ax.spines[['top', 'right']].set_visible(False)
        ax.set_xlabel(r'$\operatorname{Re}\zeta$', labelpad=1)
        ax.set_title(f'({chr(97 + i)})  $n={n}$', loc='left', pad=3)
        zmax = float(np.sqrt(r2[F >= 0]).max() / sqrt_h)
        out.append({'n': n, 'sqrt_1_plus_1_over_D': round(r_in, 5),
                    'one_plus_1_over_sqrt_D': round(r_out, 5),
                    'max_abs_zeta_in_data': round(zmax, 5),
                    'data_inside_band': bool(zmax < r_out),
                    'largest_m_max': int(F.max())})
    axes[0].set_ylabel(r'$\operatorname{Im}\zeta$', labelpad=2)
    cax = fig.add_axes([(W - 1.75 - right) / W, .16 / H, 1.75 / W, .075 / H])
    cb = fig.colorbar(mpl.cm.ScalarMappable(norm, cmap), cax=cax, orientation='horizontal',
                      ticks=[0, .5, 1, 1.5, 2])
    cb.ax.set_xticklabels(['0', '0.5', '1', '1.5', '2'])
    cb.outline.set_linewidth(.5)
    cb.ax.tick_params(length=2, pad=1.5)
    fig.text((W - 1.75 - right - .06) / W, .197 / H, r'$m_{\max}/\sqrt{n-1}$',
             ha='right', va='center', fontsize=SCRIPT_BASE)
    fig.legend(handles=[
        Line2D([0], [0], color=UNIT_GRAY, lw=.6, label=r'$|\zeta|=1$'),
        Line2D([0], [0], color='black', lw=.8, ls=ARC_DASH, label=r'$|c|=\sqrt{n}$'),
        Line2D([0], [0], color='black', lw=.8, ls=DOTS,
               label=r'$|\zeta|=1+1/\sqrt{n-1}$')],
        loc='lower left', ncol=3, frameon=False, bbox_to_anchor=(.0, 0),
        handlelength=1.6, columnspacing=1.0, handletextpad=.5, borderaxespad=.2,
        fontsize=SCRIPT_BASE)
    notes['normalized_outer_digit_cells'] = out
    save(fig, 'normalized_outer_digit_cells')


def main():
    parser = argparse.ArgumentParser(description=__doc__.split('\n')[0])
    parser.add_argument('--resolution', type=int, default=480)
    args = parser.parse_args()
    helper = ZonotopeHelper()
    records = {}
    try:
        for n in [3, 5, 6, 7, 12, 21, 100]:
            records[n] = grid(n, args.resolution, helper)
            print(json.dumps(summarize(records[n])), flush=True)
    finally:
        helper.close()
    notes = {}
    atlas({n: records[n] for n in [3, 5, 6, 7, 12, 21]}, notes)
    overlapping_cells(records[7], notes)
    normalized(records, notes)
    metadata = {
        'definition': r'\widehat{\mathcal L}_{n,m} = {c: c-m in sum_{j>=1}[-n+1,n-1] c^{-j}}',
        'display': 'Largest eligible nonnegative first digit; the first-digit loci overlap.',
        'construction': 'Finite zonotope inner slice and facet-shifted geometric-tail outer slice.',
        'arithmetic': 'double precision; numerical illustrations, not certified parameter pixels',
        'records': [summarize(v) for v in records.values()],
        'annotations': notes}
    (ROOT / 'first_digit_figures_metadata.json').write_text(
        json.dumps(metadata, indent=2) + '\n')


if __name__ == '__main__':
    main()


==> anc/figures/piece_geometry/slice_verification.json <==
{
  "checks": 182,
  "method": "scipy.optimize.linprog, independent bounded-real-digit feasibility",
  "seed": 20260909,
  "status": "passed",
  "certified_infinite_series": false
}


==> anc/figures/piece_geometry/verify_slices.py <==
"""Independent numerical check of displayed zonotope slices by linear programs.

This checks the plotting implementation, not the infinite-series theorems.
Requires scipy. Run after first_digit_geometry.py.
"""
from pathlib import Path
import json
import numpy as np
from scipy.optimize import linprog

ROOT=Path(__file__).resolve().parent
rng=np.random.default_rng(20260909)
checks=0
for n in [3,6,7,21,100]:
    with np.load(ROOT/f'convex_first_digits_n{n}_r480.npz') as z:
        x=z['x'];li=z['lower_inner'];ui=z['upper_inner'];h=n-1
        eligible=np.argwhere((x[:,None]**2+x[None,:]**2>=n)&(li<=ui))
        for iy,ix in eligible[rng.choice(len(eligible),12,replace=False)]:
            c=x[ix]+1j*x[iy]
            K=max(20,int(np.ceil(-np.log(1e-12*(abs(c)-1)/h)/np.log(abs(c)))))
            vectors=h*c**(-np.arange(1,K+1))
            A=np.stack([vectors.real,vectors.imag])
            for m in set([int(li[iy,ix])-1,int(li[iy,ix]),int(ui[iy,ix]),int(ui[iy,ix])+1]):
                if abs(m)>h:continue
                target=np.array([c.real-m,c.imag])
                result=linprog(np.zeros(K),A_eq=A,b_eq=target,bounds=[(-1,1)]*K,method='highs')
                expected=li[iy,ix]<=m<=ui[iy,ix]
                if bool(result.success)!=expected:
                    raise AssertionError((n,c,m,result.message,expected))
                checks+=1
report={'checks':checks,'method':'scipy.optimize.linprog, independent bounded-real-digit feasibility',
        'seed':20260909,'status':'passed','certified_infinite_series':False}
(ROOT/'slice_verification.json').write_text(json.dumps(report,indent=2)+'\n')
print(json.dumps(report))


==> anc/figures/piece_geometry/zonotope_grid.cpp <==
#include <algorithm>
#include <cmath>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <vector>

// Numerical convex slices. Every finite zonotope is an inner set; shifting
// all its supporting lines outward by the geometric tail gives an outer set.
// Floating-point evaluations are for illustrations, not interval certificates.
struct Vec { double x,y,angle; };
int main(int argc,char**argv){
  if(argc!=6){std::cerr<<"n resolution xmax ymax output\n";return 1;}
  const int n=std::stoi(argv[1]), res=std::stoi(argv[2]);
  const double h=n-1, xmax=std::stod(argv[3]), ymax=std::stod(argv[4]);
  std::ofstream out(argv[5],std::ios::binary);
  for(int iy=0;iy<res;++iy){
    const double y=(iy+.5)*ymax/res;
    for(int ix=0;ix<res;++ix){
      const double x=(ix+.5)*xmax/res, r=std::hypot(x,y);
      int16_t data[4]={1000,-1000,1000,-1000};
      if(r<=1 || r>1+std::sqrt(h)){out.write((char*)data,sizeof(data));continue;}
      const int K=std::min(2048,std::max(8,(int)std::ceil(-std::log(2e-9*(r-1)/h)/std::log(r))));
      std::vector<Vec> g;g.reserve(K);
      double gx=1,gy=0,sx=0,sy=0;
      for(int j=1;j<=K;++j){
        const double nx=(gx*x+gy*y)/(r*r), ny=(gy*x-gx*y)/(r*r);
        gx=nx;gy=ny;
        double ax=gx,ay=gy;
        if(ay<0 || (ay==0 && ax<0)){ax=-ax;ay=-ay;}
        g.push_back({ax,ay,std::atan2(ay,ax)});sx+=ax;sy+=ay;
      }
      std::sort(g.begin(),g.end(),[](Vec a,Vec b){return a.angle<b.angle;});
      const double tail=std::pow(r,-K)/(r-1), yh=y/h;
      double lo=-1e300,hi=1e300,loo=lo,hio=hi,vx=-sx,vy=-sy;
      for(int j=0;j<2*K;++j){
        const double sign=j<K?1:-1;
        const double ex=2*sign*g[j%K].x,ey=2*sign*g[j%K].y;
        const double b=ex*(yh-vy)+ey*vx;
        const double margin=tail*std::hypot(ex,ey);
        if(ey>0){hi=std::min(hi,b/ey);hio=std::min(hio,(b+margin)/ey);}
        else if(ey<0){lo=std::max(lo,b/ey);loo=std::max(loo,(b+margin)/ey);}
        else {if(b<0){lo=1e300;hi=-1e300;}if(b+margin<0){loo=1e300;hio=-1e300;}}
        vx+=ex;vy+=ey;
      }
      auto set=[&](double left,double right,int offset){
        if(left<=right){
          const double a=std::max(-h,std::ceil(x-h*right-2e-10));
          const double b=std::min(h,std::floor(x-h*left+2e-10));
          if(a<=b){data[offset]=(int16_t)a;data[offset+1]=(int16_t)b;}
        }
      };
      set(lo,hi,0);set(loo,hio,2);
      out.write((char*)data,sizeof(data));
    }
  }
}


==> anc/figures/toolkit_sampling.py <==
"""Chaos-game sampler for the attractors E(c,n).

stationary_points iterates z -> t + z/C with digits t drawn uniformly from
DIGITS and returns the orbit after 160 burn-in steps; the points sample the
attractor of the system z -> t + z/C.  The figure scripts set the module
globals C and DIGITS before each call.  The samples are illustrations and
are not used in any proof.
"""
import numpy as np

C = complex(1.5, 2.46)
DIGITS = np.arange(-12., 13., 2.)


def stationary_points(count=120_000, seed=202609041):
    rng = np.random.default_rng(seed)
    choices = rng.choice(DIGITS,size=count+160)
    points = np.empty(count+160,dtype=complex)
    z = 0j
    for j,t in enumerate(choices):
        z = t+z/C
        points[j] = z
    return points[160:]


==> anc/verification/exact_certificates.json <==
[
  {
    "n": 2,
    "defining_polynomial": "c^3-2c^2+2",
    "beta_interval": [
      "-21/25",
      "-83/100"
    ],
    "states": [
      {
        "state": [
          -2,
          -2,
          2
        ],
        "edges": []
      },
      {
        "state": [
          -2,
          -1,
          1
        ],
        "edges": [
          [
            -1,
            [
              -2,
              -1,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          -2,
          -1,
          2
        ],
        "edges": []
      },
      {
        "state": [
          -2,
          0,
          1
        ],
        "edges": [
          [
            -1,
            [
              -2,
              -1,
              2
            ]
          ],
          [
            0,
            [
              -2,
              -2,
              2
            ]
          ]
        ]
      },
      {
        "state": [
          -2,
          1,
          1
        ],
        "edges": []
      },
      {
        "state": [
          0,
          -1,
          1
        ],
        "edges": [
          [
            -1,
            [
              -2,
              1,
              1
            ]
          ],
          [
            0,
            [
              -2,
              0,
              1
            ]
          ],
          [
            1,
            [
              -2,
              -1,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          0,
          1
        ],
        "edges": [
          [
            1,
            [
              -2,
              -1,
              2
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          1,
          0
        ],
        "edges": [
          [
            0,
            [
              0,
              0,
              1
            ]
          ],
          [
            1,
            [
              0,
              -1,
              1
            ]
          ]
        ]
      }
    ],
    "norm_intervals": [
      {
        "state": [
          -4,
          -3,
          2
        ],
        "interval": [
          "54129/2000",
          "3411/125"
        ]
      },
      {
        "state": [
          -4,
          -3,
          3
        ],
        "interval": [
          "220267/10000",
          "13873/625"
        ]
      },
      {
        "state": [
          -4,
          -2,
          2
        ],
        "interval": [
          "43489/2500",
          "10964/625"
        ]
      },
      {
        "state": [
          -4,
          -2,
          3
        ],
        "interval": [
          "47639/2500",
          "12014/625"
        ]
      },
      {
        "state": [
          -4,
          -1,
          2
        ],
        "interval": [
          "24849/2000",
          "1571/125"
        ]
      },
      {
        "state": [
          -4,
          -1,
          3
        ],
        "interval": [
          "207823/10000",
          "13137/625"
        ]
      },
      {
        "state": [
          -2,
          -3,
          1
        ],
        "interval": [
          "42129/2000",
          "2661/125"
        ]
      },
      {
        "state": [
          -2,
          -3,
          2
        ],
        "interval": [
          "113289/10000",
          "7141/625"
        ]
      },
      {
        "state": [
          -2,
          -3,
          3
        ],
        "interval": [
          "32221/2500",
          "32371/2500"
        ]
      },
      {
        "state": [
          -2,
          -2,
          1
        ],
        "interval": [
          "51789/5000",
          "6532/625"
        ]
      },
      {
        "state": [
          -2,
          -2,
          2
        ],
        "interval": [
          "183/25",
          "184/25"
        ]
      },
      {
        "state": [
          -2,
          -2,
          3
        ],
        "interval": [
          "9741/625",
          "19557/1250"
        ]
      },
      {
        "state": [
          -2,
          -1,
          1
        ],
        "interval": [
          "43489/10000",
          "2741/625"
        ]
      },
      {
        "state": [
          -2,
          -1,
          2
        ],
        "interval": [
          "80089/10000",
          "5041/625"
        ]
      },
      {
        "state": [
          -2,
          -1,
          3
        ],
        "interval": [
          "229889/10000",
          "14441/625"
        ]
      },
      {
        "state": [
          -2,
          0,
          1
        ],
        "interval": [
          "15189/5000",
          "1932/625"
        ]
      },
      {
        "state": [
          -2,
          0,
          2
        ],
        "interval": [
          "33489/2500",
          "8464/625"
        ]
      },
      {
        "state": [
          -2,
          1,
          1
        ],
        "interval": [
          "12849/2000",
          "821/125"
        ]
      },
      {
        "state": [
          -2,
          1,
          2
        ],
        "interval": [
          "234801/10000",
          "14869/625"
        ]
      },
      {
        "state": [
          0,
          -1,
          1
        ],
        "interval": [
          "809/625",
          "13111/10000"
        ]
      },
      {
        "state": [
          0,
          0,
          1
        ],
        "interval": [
          "283/50",
          "142/25"
        ]
      },
      {
        "state": [
          0,
          1,
          1
        ],
        "interval": [
          "147067/10000",
          "9273/625"
        ]
      }
    ],
    "pruning_rounds": [
      [
        [
          -2,
          -2,
          2
        ],
        [
          -2,
          -1,
          2
        ],
        [
          -2,
          1,
          1
        ]
      ],
      [
        [
          -2,
          0,
          1
        ],
        [
          0,
          0,
          1
        ]
      ]
    ],
    "live": [
      [
        -2,
        -1,
        1
      ],
      [
        0,
        -1,
        1
      ],
      [
        0,
        1,
        0
      ]
    ]
  },
  {
    "n": 3,
    "squared_norm_cutoff": 17,
    "states": [
      {
        "state": [
          -4,
          0
        ],
        "squared_norm": 16,
        "edges": [
          [
            -2,
            [
              0,
              -2
            ]
          ]
        ]
      },
      {
        "state": [
          -4,
          1
        ],
        "squared_norm": 8,
        "edges": [
          [
            -2,
            [
              -4,
              1
            ]
          ],
          [
            -1,
            [
              -4,
              0
            ]
          ]
        ]
      },
      {
        "state": [
          -4,
          2
        ],
        "squared_norm": 8,
        "edges": []
      },
      {
        "state": [
          -4,
          3
        ],
        "squared_norm": 16,
        "edges": []
      },
      {
        "state": [
          0,
          -2
        ],
        "squared_norm": 16,
        "edges": []
      },
      {
        "state": [
          0,
          1
        ],
        "squared_norm": 4,
        "edges": [
          [
            0,
            [
              -4,
              3
            ]
          ],
          [
            1,
            [
              -4,
              2
            ]
          ],
          [
            2,
            [
              -4,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          2
        ],
        "squared_norm": 16,
        "edges": []
      }
    ],
    "pruning_rounds": [
      [
        [
          -4,
          2
        ],
        [
          -4,
          3
        ],
        [
          0,
          -2
        ],
        [
          0,
          2
        ]
      ],
      [
        [
          -4,
          0
        ]
      ]
    ],
    "live": [
      [
        -4,
        1
      ],
      [
        0,
        1
      ]
    ]
  },
  {
    "n": 4,
    "squared_norm_cutoff": 26,
    "states": [
      {
        "state": [
          -6,
          1
        ],
        "squared_norm": 18,
        "edges": [
          [
            -3,
            [
              -6,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          -6,
          2
        ],
        "squared_norm": 12,
        "edges": []
      },
      {
        "state": [
          -6,
          3
        ],
        "squared_norm": 18,
        "edges": []
      },
      {
        "state": [
          0,
          1
        ],
        "squared_norm": 6,
        "edges": [
          [
            1,
            [
              -6,
              3
            ]
          ],
          [
            2,
            [
              -6,
              2
            ]
          ],
          [
            3,
            [
              -6,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          2
        ],
        "squared_norm": 24,
        "edges": []
      },
      {
        "state": [
          0,
          3
        ],
        "squared_norm": 54,
        "edges": []
      }
    ],
    "pruning_rounds": [
      [
        [
          -6,
          2
        ],
        [
          -6,
          3
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ]
      ]
    ],
    "live": [
      [
        -6,
        1
      ],
      [
        0,
        1
      ]
    ]
  },
  {
    "n": 5,
    "squared_norm_cutoff": 39,
    "states": [
      {
        "state": [
          -8,
          1
        ],
        "squared_norm": 32,
        "edges": [
          [
            -4,
            [
              -8,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          -8,
          2
        ],
        "squared_norm": 16,
        "edges": []
      },
      {
        "state": [
          -8,
          3
        ],
        "squared_norm": 16,
        "edges": []
      },
      {
        "state": [
          -8,
          4
        ],
        "squared_norm": 32,
        "edges": []
      },
      {
        "state": [
          0,
          1
        ],
        "squared_norm": 8,
        "edges": [
          [
            1,
            [
              -8,
              4
            ]
          ],
          [
            2,
            [
              -8,
              3
            ]
          ],
          [
            3,
            [
              -8,
              2
            ]
          ],
          [
            4,
            [
              -8,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          2
        ],
        "squared_norm": 32,
        "edges": []
      },
      {
        "state": [
          0,
          3
        ],
        "squared_norm": 72,
        "edges": []
      },
      {
        "state": [
          0,
          4
        ],
        "squared_norm": 128,
        "edges": []
      }
    ],
    "pruning_rounds": [
      [
        [
          -8,
          2
        ],
        [
          -8,
          3
        ],
        [
          -8,
          4
        ],
        [
          0,
          2
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ]
      ]
    ],
    "live": [
      [
        -8,
        1
      ],
      [
        0,
        1
      ]
    ]
  },
  {
    "n": 6,
    "squared_norm_cutoff": 54,
    "states": [
      {
        "state": [
          -20,
          5
        ],
        "squared_norm": 50,
        "edges": []
      },
      {
        "state": [
          -20,
          6
        ],
        "squared_norm": 40,
        "edges": []
      },
      {
        "state": [
          -20,
          7
        ],
        "squared_norm": 50,
        "edges": []
      },
      {
        "state": [
          -10,
          1
        ],
        "squared_norm": 50,
        "edges": [
          [
            -5,
            [
              -10,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          -10,
          2
        ],
        "squared_norm": 20,
        "edges": [
          [
            -5,
            [
              -20,
              7
            ]
          ],
          [
            -4,
            [
              -20,
              6
            ]
          ],
          [
            -3,
            [
              -20,
              5
            ]
          ]
        ]
      },
      {
        "state": [
          -10,
          3
        ],
        "squared_norm": 10,
        "edges": []
      },
      {
        "state": [
          -10,
          4
        ],
        "squared_norm": 20,
        "edges": []
      },
      {
        "state": [
          -10,
          5
        ],
        "squared_norm": 50,
        "edges": []
      },
      {
        "state": [
          0,
          1
        ],
        "squared_norm": 10,
        "edges": [
          [
            1,
            [
              -10,
              5
            ]
          ],
          [
            2,
            [
              -10,
              4
            ]
          ],
          [
            3,
            [
              -10,
              3
            ]
          ],
          [
            4,
            [
              -10,
              2
            ]
          ],
          [
            5,
            [
              -10,
              1
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          2
        ],
        "squared_norm": 40,
        "edges": [
          [
            5,
            [
              -20,
              7
            ]
          ]
        ]
      },
      {
        "state": [
          0,
          3
        ],
        "squared_norm": 90,
        "edges": []
      },
      {
        "state": [
          0,
          4
        ],
        "squared_norm": 160,
        "edges": []
      },
      {
        "state": [
          0,
          5
        ],
        "squared_norm": 250,
        "edges": []
      }
    ],
    "pruning_rounds": [
      [
        [
          -20,
          5
        ],
        [
          -20,
          6
        ],
        [
          -20,
          7
        ],
        [
          -10,
          3
        ],
        [
          -10,
          4
        ],
        [
          -10,
          5
        ],
        [
          0,
          3
        ],
        [
          0,
          4
        ],
        [
          0,
          5
        ]
      ],
      [
        [
          -10,
          2
        ],
        [
          0,
          2
        ]
      ]
    ],
    "live": [
      [
        -10,
        1
      ],
      [
        0,
        1
      ]
    ]
  }
]


==> anc/verification/verify_examples.py <==
#!/usr/bin/env python3
"""Exact certificates for non-real collinear dendrites for n = 2,...,6.

Python standard library only; no floating point arithmetic is used.
Run: python verify_examples.py
"""
from collections import deque
from fractions import Fraction as F
import json
import sys
from pathlib import Path


def prune(edges):
    live = set(edges)
    removed = []
    while True:
        dead = {s for s in live if not any(t in live for _, t in edges[s])}
        if not dead:
            return live, removed
        removed.append(sorted(dead))
        live -= dead


def quadratic(n, B):
    # Notation of Section 7: h = n-1, q = |c|^2 = 2h, and w = w_n.
    h, q = n - 1, 2 * (n - 1)
    # R^2 = h^2 q/(q+1-2 sqrt(q)) < B, certified after squaring.
    w = B * (q + 1) - h * h * q
    assert w > 0 and w * w > 4 * B * B * q

    def norm(s):
        a, b = s
        return a * a + n * a * b + q * b * b

    starts = [(0, j) for j in range(1, n)]
    queue = deque(starts)
    seen, edges = set(starts), {}
    while queue:
        a, b = s = queue.popleft()
        out = []
        if norm(s) < B:
            for e in range(-h, h + 1):
                t = (-q * b, a + n * b - e)
                if norm(t) < B:
                    out.append((e, t))
                    if t not in seen:
                        seen.add(t)
                        queue.append(t)
        edges[s] = out
    live, removed = prune(edges)
    assert live == {(0, 1), (-q, 1)}
    live_edges = {s: [(e, t) for e, t in edges[s] if t in live] for s in live}
    assert live_edges[(0, 1)] == [(h, (-q, 1))]
    assert live_edges[(-q, 1)] == [(-h, (-q, 1))]
    assert all((0, j) not in live for j in range(2, n))
    return dict(n=n, squared_norm_cutoff=B, states=[dict(state=s,
        squared_norm=norm(s), edges=edges[s]) for s in sorted(edges)],
        pruning_rounds=removed, live=sorted(live))


def product_interval(I, J):
    values = [x * y for x in I for y in J]
    return min(values), max(values)


def polynomial_interval(coefficients, interval):
    result = (F(0), F(0))
    for coefficient in reversed(coefficients):
        lo, hi = product_interval(result, interval)
        result = (lo + coefficient, hi + coefficient)
    return result


def cubic():
    # P has a unique real root beta: its two critical values are positive.
    lo, hi = F(-84, 100), F(-83, 100)
    P = lambda x: x**3 - 2 * x**2 + 2
    assert P(lo) < 0 < P(hi)
    assert P(F(0)) > 0 and P(F(4, 3)) > 0
    # |c|^2=-2/beta>9/4, hence R=1/(1-1/|c|)<3.
    assert -2 / lo > F(9, 4)

    def norm_polynomial(s):
        a, b, d = s
        return (a*a + 2*a*b + 4*a*d + 2*b*d + 4*d*d,
                -a*b - 2*b*b - 4*b*d - 2*d*d,
                -a*d + b*b + 2*b*d)

    def in_disk(s):
        lower, upper = polynomial_interval(norm_polynomial(s), (lo, hi))
        assert upper < 9 or lower > 9, (s, lower, upper)
        return upper < 9

    start = (0, 1, 0)
    queue, seen, edges = deque([start]), {start}, {}
    intervals = {}
    while queue:
        a, b, d = s = queue.popleft()
        out = []
        for e in [-1, 0, 1]:
            t = (-2*d, a-e, b+2*d)
            intervals[t] = polynomial_interval(norm_polynomial(t), (lo, hi))
            if in_disk(t):
                out.append((e, t))
                if t not in seen:
                    seen.add(t)
                    queue.append(t)
        edges[s] = out
    live, removed = prune(edges)
    middle, fixed = (0, -1, 1), (-2, -1, 1)
    assert len(edges) == 8
    assert live == {start, middle, fixed}
    live_edges = {s: [(e,t) for e,t in edges[s] if t in live] for s in live}
    assert live_edges == {start: [(1,middle)], middle: [(1,fixed)],
                          fixed: [(-1,fixed)]}
    return dict(n=2, defining_polynomial="c^3-2c^2+2", beta_interval=[str(lo),str(hi)],
        states=[dict(state=s, edges=edges[s]) for s in sorted(edges)],
        norm_intervals=[dict(state=s, interval=list(map(str,intervals[s])))
                        for s in sorted(intervals)],
        pruning_rounds=removed, live=sorted(live))


if __name__ == "__main__":
    certificates = [cubic()] + [quadratic(n, B) for n, B in
                               [(3,17), (4,26), (5,39), (6,54)]]
    # Optional argument: output path (default: next to this script).
    target = (Path(sys.argv[1]) if len(sys.argv) > 1
              else Path(__file__).with_name("exact_certificates.json"))
    target.write_text(json.dumps(certificates, indent=2) + "\n")
    for c in certificates:
        print(f"n={c['n']}: {len(c['states'])} states; unique extremal address certified")
    print("PASS: neighboring contact is a singleton for all five examples;")
    print("      non-neighboring first-level pieces are disjoint.")

